How Temporal Correlations Shape Memory in Linear Recurrent Neural Networks

The linear recurrent neural network (LRNN) is a simple model for studying how much memory a network builds up as it trains. For uncorrelated inputs, earlier work found that training itself settles the network between keeping the past and reacting only to the present. Real sequences are correlated, and we solve the learning dynamics exactly for correlated inputs. In the solution, keeping the past carries a cost. The whole effect of correlation lands on that cost. This cost reduces to the earlier one when inputs are uncorrelated and grows once they are positively correlated. Three findings follow. (1) Correlation reshapes the course of learning, not only its end. Memory builds, overshoots, and is partly removed, and the settled network keeps less of the past. (2) Memory switches off at a threshold set by one number, how much each input resembles the one just before it. Neither sequence length nor longer-range correlation moves this threshold. Memory is worth keeping only when the task needs the previous input more than the current input already supplies it through correlation with the past. (3) The best network changes too. Zero error demands a feedthrough, a path that passes the current input straight to the network's output and remembers nothing, and training builds it unprompted when given one spare hidden dimension. Our work turns one property of the input into a prediction of whether a network learns memory and explains why correlated data turns recurrent networks into change detectors.

==> anc/RUNNING.txt <==
Code accompanying the submission "How Temporal Correlations Shape Memory in
Linear Recurrent Neural Networks".

REQUIREMENTS
  Python 3.12 with NumPy, SciPy and Matplotlib, pinned in requirements.txt. CPU only,
  no GPU is used. Nothing here calls a recent API of either package, so a
  nearby version runs every script unchanged.
  The machine-checked proofs need Lean 4 with the toolchain pinned in
  derivations/lean/lean-toolchain. Note that "lake build" in derivations/lean
  downloads mathlib and compiles it on a first run, which takes far longer than
  everything else in this archive put together, tens of minutes to hours
  depending on the machine and on whether a matching mathlib cache is
  available. The Lean sources and the manifest are shipped so the statements
  can be read without building them.

LAYOUT
  figures/       generators for the three figures of the main paper and for
                 the full grid of the appendix. Each script prints a
                 verification line that compares the settled dials it produces
                 against the values recorded in the paper.
                   fig_dynamics_price.py  Figure 1
                   fig_grid_dynamics.py   Figure 2 and the 10 x 10 appendix grid
                   fig_recruit_grid.py    Figure 3
                   grid_reference.json    the committed reference dials that
                                          fig_grid_dynamics.py checks against
  derivations/   checks of the flow equations, the energy, and the boundary.
                   verify_formulas.py     the three flow equations and Lemma 1
                   verify_transition.py   the boundary of Lemma 2
                   lean/                  machine-checked statements
  wshape/        one script per row of the correlation-family table in the
                 appendix (Table S1). Each solves C w = s and reports the shape
                 of the optimum and the channel budget that closes the gap.
                   wshape_ar1.py       AR(1)
                   wshape_ar2.py       AR(2), including the complex-root cases
                                       that give the damped cosine row
                   wshape_ma1.py       MA(1)
                   wshape_arma11.py    ARMA(1,1)
                   wshape_seasonal*.py seasonal AR, with the re-verification
                                       and the confluent-pole check
                   wshape_sum2ar*.py   sums of two AR(1)s, with the minimal
                                       budget checks
                   wshape_exch*.py     exchangeable, with the check of the
                                       rate constant quoted in the table
                   wshape_longmem*.py  long memory ARFIMA
                 The seasonal and sum-of-two-AR rows each have several scripts
                 rather than one. They are kept separate because each checks a
                 different claim about the same table row: for the seasonal
                 row, the budget of a full season of taps, the re-verification
                 at a second period, and the confluent-pole case; for the
                 sum-of-two-AR row, the shape of the optimum, the minimal
                 channel budget, and the robustness of the spectral zero to the
                 two input timescales. Each script's docstring names the claim
                 it checks.
  real_data/     the Appendix E pipeline. core.py builds the windows, the
                 covariance, and the teacher, settles the dial, and measures
                 the crossing. build_table.py is the driver, one table row per
                 series, and its manifest names the source, the identifier, the
                 transform, and the paper location of every series. Run it with
                 no arguments and it fetches the eleven series whose sources
                 serve plain CSV to anyone, then prints their rows. The other
                 sixteen need a free Copernicus account (ERA5, CAMS, GloFAS),
                 an ERSSTv5 download, or a manual archive download (the UCI EEG
                 corpus); put those in a directory as <key>.csv and pass
                 --data. series_record.csv carries the recorded outcome of
                 those sixteen so every cell of the two tables can be checked
                 against a committed number. invariance.py checks that
                 covariances sharing a lag-one ratio share a threshold, and
                 needs no downloaded data at all.
  experiments/   direct tests of the third Finding.
                   test_recruitment.py  predicts the tail gain and the spike in
                                        closed form, then trains to see whether
                                        gradient flow builds them
                   recruit_full.py      the same test on the full weight
                                        matrices with no explicit feedthrough,
                                        at widths 1, 2 and 4
                   capacity_full.py     the width-capacity test of Appendix D,
                                        trained at N_h = N, 2N and 3N against
                                        the analytic Wiener and single-pole
                                        values
                   robustness.py        the sweep behind the numerical-settings
                                        paragraph of Appendix B

REPRODUCING THE FIGURES
  python3 figures/fig_dynamics_price.py
  python3 figures/fig_grid_dynamics.py
  python3 figures/fig_recruit_grid.py

  Each writes its PDFs and PNGs to figures/out/, created on demand, so the
  scripts run from any directory. To write into the paper tree instead, set
  FIGDIR:
      FIGDIR=../../latex/figures python3 figures/fig_grid_dynamics.py

  Figure 3 caches its training runs in recruit_grid_cache.pkl next to the
  script. Delete that file to retrain from scratch.

CHECKING A RUN IN TEN SECONDS
  fig_grid_dynamics.py compares every settled dial it produces against the
  committed reference in figures/grid_reference.json and prints exactly two
  lines. A correct run ends with

      main 4x6: PASSED
      full 10x10: PASSED

  Any FAILED line means the run did not reproduce the paper's dials. This is
  the quickest single check that the archive works on your machine; it takes
  about a minute.

RUNTIMES
  On the machine described in the appendix, Figure 1 takes four seconds,
  Figure 2 with its full-grid companion takes under a minute, and Figure 3
  takes five minutes from scratch.

  Measured on a four-core 3.3 GHz desktop CPU, running every script in this
  archive once from a clean extraction takes about an hour in total:

    fig_dynamics_price.py       4s      wshape_seasonal3.py       1s
    verify_formulas.py          3s      wshape_arma11.py         10s
    invariance.py               3s      wshape_exch.py           28s
    test_recruitment.py        24s      wshape_exch_verify.py    45s
    verify_transition.py       22s      wshape_ma1.py            51s
    build_table.py             30s      wshape_sum2ar.py         72s
    fig_grid_dynamics.py       63s      wshape_ar1.py            89s
    recruit_full.py           200s      wshape_sum2ar_robust.py 100s
    fig_recruit_grid.py       410s      wshape_sum2ar_check.py  103s
    robustness.py             316s      wshape_seasonal.py      122s
    capacity_full.py          811s      wshape_seasonal2.py     130s
                                        wshape_longmem.py       219s
                                        wshape_sum2ar_min.py    225s
                                        wshape_ar2.py           273s
                                        wshape_longmem_v4.py    324s

  build_table.py depends on network round-trips to four public endpoints, so
  its time varies. Everything else is CPU-bound and single-threaded.

RANDOMNESS
  Only Figure 3 and the two recruitment sweeps draw random weights. Figure 3
  and recruit_full.py seed NumPy's default generator once per cell with
  1000 + 10 * rho + width, where rho is the input correlation and width the
  number of hidden dimensions. capacity_full.py seeds once per width with
  2000 + 100 * rho + N_h. Every run reported in the paper is therefore
  reproduced exactly by rerunning the script.

DATA
  The real-data pipeline reads series downloaded from the public sources cited
  in the supplementary document. Those downloads are not redistributed here.
  The eleven series the driver fetches come from FRED, SILSO, NOAA GML, and the
  USGS water services API, all of which serve plain CSV to anyone. The
  Mississippi appears twice on purpose: the GloFAS reanalysis discharge is the
  Table S2 row and needs an account, the USGS Vicksburg gauge is the Table S4
  row and does not.


==> anc/derivations/lean/Memreg.lean <==
import Memreg.Basic


==> anc/derivations/lean/Memreg/Basic.lean <==
/-
Machine-checked verification (Lean 4 + mathlib) of the derivations in
"How Temporal Correlations Shape Memory in Linear Recurrent Neural Networks":
Lemma 1, Lemma 2, and Appendices B-C.

Correspondence with the paper:
  R b rho T            the memory-cost regularizer R_rho(b) (AR(1) instance), as the
                       double sum  sum_{m,n < T} b^(m+n) rho^|m-n|
  R_quadForm           R = v^T C v with v = (1, b, ..., b^{T-1})   [Lemma 1]
  R_rho_zero           reduction at rho = 0 to Proca's regularizer [Lemma 1]
  R_wedge_split        diagonal + two symmetric lag wedges         [Appendix B, closed form]
  R_closed_form        (1-b^2) R = (1-b^{2T}) + 2 sum_l (b rho)^l (1-b^{2(T-l)}), division-free
  R_closed_form_div    the division form of Lemma 1 (b^2 <> 1)
  energy_grad_a/c/b    the three gradient-flow right-hand sides    [Appendix B, gradient flow]
  balanced_invariant   d/dt (a^2 - c^2) = 0 along the flow         [Appendix B]
  reduced_energy       E(g) - E* = (R/2)(g - P/R)^2, hence g* = P/R and E*  [Appendix B]
  bdot_eq_half_deriv_Q tau bdot |_{g=g*} = (1/2) Q'(b)             [Appendix B, fixed points]
-/
import Mathlib

set_option linter.style.header false

open Finset

namespace MemReg

/-! ### The regularizer -/

/-- The memory-cost regularizer `R_C(b)` for the AR(1) covariance `C_{mn} = rho^|m-n|`:
the double sum over delays of `b^(m+n) * rho^|m-n|`. -/
noncomputable def R (b ρ : ℝ) (T : ℕ) : ℝ :=
  ∑ m ∈ range T, ∑ n ∈ range T, b ^ (m + n) * ρ ^ (Nat.dist m n)

/-- Lemma 1, quadratic-form reading: `R = v^T C v` with `v = (1, b, ..., b^{T-1})`. -/
theorem R_quadForm (b ρ : ℝ) (T : ℕ) :
    (fun m : Fin T => b ^ (m : ℕ)) ⬝ᵥ
      Matrix.mulVec (Matrix.of fun m n : Fin T => ρ ^ Nat.dist (m : ℕ) (n : ℕ))
        (fun m : Fin T => b ^ (m : ℕ)) = R b ρ T := by
  simp only [dotProduct, Matrix.mulVec, Matrix.of_apply]
  rw [R, ← Fin.sum_univ_eq_sum_range (fun m => ∑ n ∈ range T, b ^ (m + n) * ρ ^ Nat.dist m n) T]
  refine Finset.sum_congr rfl fun m _ => ?_
  rw [Finset.mul_sum,
    ← Fin.sum_univ_eq_sum_range (fun n => b ^ ((m : ℕ) + n) * ρ ^ Nat.dist (m : ℕ) n) T]
  refine Finset.sum_congr rfl fun n _ => ?_
  rw [pow_add]
  ring

/-- Lemma 1, reduction at `rho = 0`: only the diagonal survives, giving the white-input
regularizer of Proca et al. (2025). -/
theorem R_rho_zero (b : ℝ) (T : ℕ) : R b 0 T = ∑ m ∈ range T, b ^ (2 * m) := by
  unfold R
  refine Finset.sum_congr rfl fun m hm => ?_
  rw [Finset.sum_eq_single_of_mem m hm]
  · simp [Nat.dist_self, two_mul]
  · intro n _ hnm
    have hd : Nat.dist m n ≠ 0 := fun h => hnm (Nat.eq_of_dist_eq_zero h).symm
    simp [zero_pow hd]

/-- The off-diagonal reindexing used in the wedge split: the new row/column added when
`T` grows by one, reflected into lag coordinates. -/
private lemma boundary_reindex (b ρ : ℝ) (T : ℕ) :
    ∑ m ∈ range T, b ^ (m + T) * ρ ^ (T - m) =
      ∑ d ∈ range T, ρ ^ (d + 1) * b ^ (2 * T - d - 1) := by
  rw [← Finset.sum_range_reflect (fun d => ρ ^ (d + 1) * b ^ (2 * T - d - 1)) T]
  refine Finset.sum_congr rfl fun m hm => ?_
  have hmT : m < T := Finset.mem_range.mp hm
  have h1 : T - 1 - m + 1 = T - m := by omega
  have h2 : 2 * T - (T - 1 - m) - 1 = m + T := by omega
  rw [h1, h2, mul_comm]

/-- Appendix B, the wedge split: the double sum decomposes into the diagonal plus two
symmetric wedges, one per lag `d+1`.  (Lags are indexed from 0 so that no `Icc` or
natural-subtraction edge cases arise; empty inner ranges make out-of-range lags vanish.) -/
theorem R_wedge_split (b ρ : ℝ) (T : ℕ) :
    R b ρ T = (∑ m ∈ range T, b ^ (2 * m))
      + 2 * ∑ d ∈ range T, ρ ^ (d + 1) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1) := by
  induction T with
  | zero => simp [R]
  | succ T ih =>
    -- Left side: peel the new row, column, and corner.
    have hL : R b ρ (T + 1)
        = R b ρ T + 2 * (∑ m ∈ range T, b ^ (m + T) * ρ ^ (T - m)) + b ^ (2 * T) := by
      unfold R
      rw [Finset.sum_congr rfl fun m (_ : m ∈ range (T + 1)) =>
            Finset.sum_range_succ (fun n => b ^ (m + n) * ρ ^ (Nat.dist m n)) T,
          Finset.sum_add_distrib,
          Finset.sum_range_succ (fun m => ∑ n ∈ range T, b ^ (m + n) * ρ ^ (Nat.dist m n)) T,
          Finset.sum_range_succ (fun m => b ^ (m + T) * ρ ^ (Nat.dist m T)) T]
      have hcorner : b ^ (T + T) * ρ ^ (Nat.dist T T) = b ^ (2 * T) := by
        simp [Nat.dist_self, two_mul]
      have hrow : ∑ m ∈ range T, b ^ (m + T) * ρ ^ (Nat.dist m T)
          = ∑ m ∈ range T, b ^ (m + T) * ρ ^ (T - m) := by
        refine Finset.sum_congr rfl fun m hm => ?_
        have hle : m ≤ T := le_of_lt (Finset.mem_range.mp hm)
        rw [Nat.dist_eq_sub_of_le hle]
      have hcol : ∑ n ∈ range T, b ^ (T + n) * ρ ^ (Nat.dist T n)
          = ∑ n ∈ range T, b ^ (n + T) * ρ ^ (T - n) := by
        refine Finset.sum_congr rfl fun n hn => ?_
        have hle : n ≤ T := le_of_lt (Finset.mem_range.mp hn)
        rw [Nat.dist_comm, Nat.dist_eq_sub_of_le hle, Nat.add_comm T n]
      rw [hrow, hcol, hcorner]
      ring
    -- Right side: the diagonal gains one term, each wedge inner sum gains its boundary term.
    have hD : ∑ m ∈ range (T + 1), b ^ (2 * m)
        = (∑ m ∈ range T, b ^ (2 * m)) + b ^ (2 * T) :=
      Finset.sum_range_succ _ T
    have hW : ∑ d ∈ range (T + 1), ρ ^ (d + 1) * ∑ m ∈ range (T + 1 - 1 - d), b ^ (2 * m + d + 1)
        = (∑ d ∈ range T, ρ ^ (d + 1) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1))
          + ∑ d ∈ range T, ρ ^ (d + 1) * b ^ (2 * T - d - 1) := by
      rw [Finset.sum_range_succ]
      have hlast : T + 1 - 1 - T = 0 := by omega
      rw [hlast]
      simp only [Finset.range_zero, Finset.sum_empty, mul_zero, add_zero]
      rw [← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun d hd => ?_
      have hdT : d < T := Finset.mem_range.mp hd
      have hsucc : T + 1 - 1 - d = (T - 1 - d) + 1 := by omega
      rw [hsucc, Finset.sum_range_succ, mul_add]
      have hexp : 2 * (T - 1 - d) + d + 1 = 2 * T - d - 1 := by omega
      rw [hexp]
    rw [hL, ih, hD, hW, boundary_reindex]
    ring

/-- Geometric-sum helper: `(1 - b^2) * sum_{m<k} b^{2m} = 1 - b^{2k}`. -/
private lemma geom_step (b : ℝ) (k : ℕ) :
    (1 - b ^ 2) * ∑ m ∈ range k, b ^ (2 * m) = 1 - b ^ (2 * k) := by
  have h := geom_sum_mul (b ^ 2) k
  have hrw : ∀ j ∈ range k, b ^ (2 * j) = (b ^ 2) ^ j := fun j _ => by rw [pow_mul]
  rw [Finset.sum_congr rfl hrw, pow_mul]
  linear_combination -h

/-- Lemma 1, AR(1) closed form, stated division-free:
`(1 - b^2) R = (1 - b^{2T}) + 2 sum_l (b rho)^l (1 - b^{2(T-l)})` with lag `l = d+1`. -/
theorem R_closed_form (b ρ : ℝ) (T : ℕ) :
    (1 - b ^ 2) * R b ρ T
      = (1 - b ^ (2 * T))
        + 2 * ∑ d ∈ range T, ρ ^ (d + 1) * (b ^ (d + 1) * (1 - b ^ (2 * (T - 1 - d)))) := by
  have hinner : ∀ d : ℕ, (1 - b ^ 2) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1)
      = b ^ (d + 1) * (1 - b ^ (2 * (T - 1 - d))) := by
    intro d
    have hsplit : ∀ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1) = b ^ (d + 1) * b ^ (2 * m) :=
      fun m _ => by rw [← pow_add]; congr 1; omega
    rw [Finset.sum_congr rfl hsplit, ← Finset.mul_sum]
    calc (1 - b ^ 2) * (b ^ (d + 1) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m))
        = b ^ (d + 1) * ((1 - b ^ 2) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m)) := by ring
      _ = b ^ (d + 1) * (1 - b ^ (2 * (T - 1 - d))) := by rw [geom_step b (T - 1 - d)]
  have hsum : (1 - b ^ 2) * ∑ d ∈ range T,
        ρ ^ (d + 1) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1)
      = ∑ d ∈ range T, ρ ^ (d + 1) * (b ^ (d + 1) * (1 - b ^ (2 * (T - 1 - d)))) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun d _ => ?_
    calc (1 - b ^ 2) * (ρ ^ (d + 1) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1))
        = ρ ^ (d + 1) * ((1 - b ^ 2) * ∑ m ∈ range (T - 1 - d), b ^ (2 * m + d + 1)) := by ring
      _ = ρ ^ (d + 1) * (b ^ (d + 1) * (1 - b ^ (2 * (T - 1 - d)))) := by rw [hinner d]
  rw [R_wedge_split]
  linear_combination geom_step b T + 2 * hsum

/-- Lemma 1, AR(1) closed form in division form (requires `b^2 ≠ 1`). -/
theorem R_closed_form_div (b ρ : ℝ) (T : ℕ) (hb : b ^ 2 ≠ 1) :
    R b ρ T
      = ((1 - b ^ (2 * T))
          + 2 * ∑ d ∈ range T, ρ ^ (d + 1) * (b ^ (d + 1) * (1 - b ^ (2 * (T - 1 - d)))))
        / (1 - b ^ 2) := by
  have h : (1 : ℝ) - b ^ 2 ≠ 0 := sub_ne_zero.mpr (Ne.symm hb)
  rw [eq_div_iff h, mul_comm]
  exact R_closed_form b ρ T

/-! ### The energy, its gradients, and the reduced energy (Appendix B) -/

/-- Appendix B, gradient flow: `tau da/dt = cP - c^2 a R` is minus the `a`-gradient of
the energy `E = (1/2)(S - 2 c a P + c^2 a^2 R)`. -/
theorem energy_grad_a (S P Rb c a₀ : ℝ) :
    HasDerivAt (fun a => (1 / 2) * (S - 2 * c * a * P + c ^ 2 * a ^ 2 * Rb))
      (-(c * P - c ^ 2 * a₀ * Rb)) a₀ := by
  have h1 : HasDerivAt (fun a : ℝ => a) 1 a₀ := hasDerivAt_id a₀
  have h2 : HasDerivAt (fun a : ℝ => a ^ 2) (2 * a₀) a₀ := by
    simpa using hasDerivAt_pow 2 a₀
  have h3 : HasDerivAt (fun a : ℝ => 2 * c * a * P) (2 * c * P) a₀ := by
    simpa using (h1.const_mul (2 * c)).mul_const P
  have h4 : HasDerivAt (fun a : ℝ => c ^ 2 * a ^ 2 * Rb) (c ^ 2 * (2 * a₀) * Rb) a₀ :=
    (h2.const_mul (c ^ 2)).mul_const Rb
  have h5 := (((hasDerivAt_const a₀ S).sub h3).add h4).const_mul ((1 : ℝ) / 2)
  have hval : (1 / 2 : ℝ) * (0 - 2 * c * P + c ^ 2 * (2 * a₀) * Rb)
      = -(c * P - c ^ 2 * a₀ * Rb) := by ring
  rw [hval] at h5
  exact h5

/-- Appendix B, gradient flow: `tau dc/dt = aP - c a^2 R` is minus the `c`-gradient. -/
theorem energy_grad_c (S P Rb a c₀ : ℝ) :
    HasDerivAt (fun c => (1 / 2) * (S - 2 * c * a * P + c ^ 2 * a ^ 2 * Rb))
      (-(a * P - c₀ * a ^ 2 * Rb)) c₀ := by
  have h1 : HasDerivAt (fun c : ℝ => c) 1 c₀ := hasDerivAt_id c₀
  have h2 : HasDerivAt (fun c : ℝ => c ^ 2) (2 * c₀) c₀ := by
    simpa using hasDerivAt_pow 2 c₀
  have h3 : HasDerivAt (fun c : ℝ => 2 * c * a * P) (2 * a * P) c₀ := by
    simpa using ((h1.const_mul 2).mul_const a).mul_const P
  have h4 : HasDerivAt (fun c : ℝ => c ^ 2 * a ^ 2 * Rb) (2 * c₀ * a ^ 2 * Rb) c₀ := by
    simpa [mul_assoc] using (h2.mul_const (a ^ 2)).mul_const Rb
  have h5 := (((hasDerivAt_const c₀ S).sub h3).add h4).const_mul ((1 : ℝ) / 2)
  have hval : (1 / 2 : ℝ) * (0 - 2 * a * P + 2 * c₀ * a ^ 2 * Rb)
      = -(a * P - c₀ * a ^ 2 * Rb) := by ring
  rw [hval] at h5
  exact h5

/-- Appendix B, gradient flow in `b`: with `P` and `R` differentiable in `b`,
`tau db/dt = c a P'(b) - (1/2) c^2 a^2 R'(b)` is minus the `b`-gradient. -/
theorem energy_grad_b {P Rb : ℝ → ℝ} {P' R' b₀ : ℝ} (S a c : ℝ)
    (hP : HasDerivAt P P' b₀) (hR : HasDerivAt Rb R' b₀) :
    HasDerivAt (fun b => (1 / 2) * (S - 2 * c * a * P b + c ^ 2 * a ^ 2 * Rb b))
      (-(c * a * P' - (1 / 2) * c ^ 2 * a ^ 2 * R')) b₀ := by
  have h3 : HasDerivAt (fun b => 2 * c * a * P b) (2 * c * a * P') b₀ := hP.const_mul _
  have h4 : HasDerivAt (fun b => c ^ 2 * a ^ 2 * Rb b) (c ^ 2 * a ^ 2 * R') b₀ := hR.const_mul _
  have h5 := (((hasDerivAt_const b₀ S).sub h3).add h4).const_mul ((1 : ℝ) / 2)
  have hval : (1 / 2 : ℝ) * (0 - 2 * c * a * P' + c ^ 2 * a ^ 2 * R')
      = -(c * a * P' - 1 / 2 * c ^ 2 * a ^ 2 * R') := by ring
  rw [hval] at h5
  exact h5

/-- Appendix B, the balanced invariant: along the flow, `d/dt (a^2 - c^2) = 0`.
Stated as the algebraic identity `2 a (adot) - 2 c (cdot) = 0` with the flow's
right-hand sides substituted; the recurrent analogue of Saxe et al.'s invariant. -/
theorem balanced_invariant (a c P Rb : ℝ) :
    2 * a * (c * P - c ^ 2 * a * Rb) - 2 * c * (a * P - c * a ^ 2 * Rb) = 0 := by
  ring

/-- Appendix B, reduced energy: completing the square in the gain `g = ca`,
`E(g) - E* = (R/2)(g - P/R)^2` where `E* = (1/2)(S - P^2/R)`. -/
theorem reduced_energy (S P Rb g : ℝ) (hR : Rb ≠ 0) :
    (1 / 2) * (S - 2 * g * P + g ^ 2 * Rb) - (1 / 2) * (S - P ^ 2 / Rb)
      = (Rb / 2) * (g - P / Rb) ^ 2 := by
  field_simp
  ring

/-- Consequence: for `R > 0` the reduced energy `E* = (1/2)(S - P^2/R)` is the minimum
over the gain, attained at `g* = P/R`; at the optimal gain the reduced energy therefore
ranks recurrences by `Q = P^2/R` (larger `Q`, lower energy). -/
theorem reduced_energy_min (S P Rb g : ℝ) (hR : 0 < Rb) :
    (1 / 2) * (S - P ^ 2 / Rb) ≤ (1 / 2) * (S - 2 * g * P + g ^ 2 * Rb) := by
  have h := reduced_energy S P Rb g (ne_of_gt hR)
  have h2 : 0 ≤ (Rb / 2) * (g - P / Rb) ^ 2 :=
    mul_nonneg (by linarith) (sq_nonneg _)
  linarith

/-- Derivative of the matched-filter ratio `Q = P^2 / R`. -/
theorem hasDerivAt_Q {P Rb : ℝ → ℝ} {P' R' x : ℝ}
    (hP : HasDerivAt P P' x) (hR : HasDerivAt Rb R' x) (h0 : Rb x ≠ 0) :
    HasDerivAt (fun t => P t ^ 2 / Rb t)
      ((2 * P x * P' * Rb x - P x ^ 2 * R') / Rb x ^ 2) x := by
  have h2 : HasDerivAt (fun t => P t ^ 2) (2 * P x * P') x := by
    have h := hP.mul hP
    simp only [pow_two]
    have hval : (2 : ℝ) * P x * P' = P' * P x + P x * P' := by ring
    rw [hval]
    exact h
  exact h2.div hR h0

/-- Appendix B, fixed points: at the optimal gain `g* = P/R`, the `b`-flow equals half
the derivative of the matched-filter ratio, `tau bdot |_{g=g*} = (1/2) Q'(b)`.
Hence interior fixed points of the flow are exactly the critical points of `Q`. -/
theorem bdot_eq_half_deriv_Q {P Rb : ℝ → ℝ} {P' R' x : ℝ}
    (hP : HasDerivAt P P' x) (hR : HasDerivAt Rb R' x) (h0 : Rb x ≠ 0) :
    (P x / Rb x) * P' - (1 / 2) * (P x / Rb x) ^ 2 * R'
      = (1 / 2) * deriv (fun t => P t ^ 2 / Rb t) x := by
  rw [(hasDerivAt_Q hP hR h0).deriv]
  field_simp
  try ring

/-! ### Appendix C: the lag-one transition of the reward-per-cost ratio -/

/-- Appendix C: `R_C(0) = C_0 = 1`.  At `b = 0` only the `(0,0)` term of the double sum
survives, since `0^(m+n) = 0` unless `m = n = 0`, leaving `rho^(dist 0 0) = rho^0 = 1`. -/
theorem R_at_zero (ρ : ℝ) (T : ℕ) (hT : 1 ≤ T) : R 0 ρ T = 1 := by
  have h0 : (0 : ℕ) ∈ range T := Finset.mem_range.mpr (by omega)
  unfold R
  rw [Finset.sum_eq_single_of_mem 0 h0
        (fun m _ hm => Finset.sum_eq_zero
          (fun n _ => by rw [zero_pow (show m + n ≠ 0 by omega), zero_mul])),
      Finset.sum_eq_single_of_mem 0 h0
        (fun n _ hn => by rw [zero_add, zero_pow hn, zero_mul])]
  simp [Nat.dist_self]

/-- Appendix C: `R_C'(0) = 2 C_1 = 2 rho`.  Differentiating the double sum term by term,
the derivative of `b^(m+n)` at `0` is `(m+n) * 0^(m+n-1)`, which vanishes unless `m + n = 1`;
the two surviving pairs `(0,1)` and `(1,0)` each contribute `rho^(dist ..) = rho^1 = rho`, so
`R_C'(0) = 2 rho`.  (`2 ≤ T` places both pairs inside the `T × T` grid.)  Hence
`R_C'(0)/R_C(0) = 2 C_1/C_0`. -/
theorem hasDerivAt_R_zero (ρ : ℝ) (T : ℕ) (hT : 2 ≤ T) :
    HasDerivAt (fun b => R b ρ T) (2 * ρ) 0 := by
  have hderiv : HasDerivAt (fun b => R b ρ T)
      (∑ m ∈ range T, ∑ n ∈ range T,
        (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n)) 0 := by
    unfold R
    refine HasDerivAt.fun_sum fun m _ => HasDerivAt.fun_sum fun n _ => ?_
    exact (hasDerivAt_pow (m + n) 0).mul_const (ρ ^ Nat.dist m n)
  have hsub : range 2 ⊆ range T := Finset.range_subset_range.mpr hT
  have hzero : ∀ m n : ℕ, 2 ≤ m + n →
      (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n) = 0 := by
    intro m n h
    rw [zero_pow (show m + n - 1 ≠ 0 by omega)]; ring
  have hval : (∑ m ∈ range T, ∑ n ∈ range T,
      (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n)) = 2 * ρ := by
    have hinner : ∀ m, (∑ n ∈ range T,
          (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n))
        = ∑ n ∈ range 2,
          (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n) := fun m =>
      (Finset.sum_subset hsub fun n _ hn => by
        rw [Finset.mem_range, not_lt] at hn
        exact hzero m n (by omega)).symm
    have houter : (∑ m ∈ range T, ∑ n ∈ range 2,
          (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n))
        = ∑ m ∈ range 2, ∑ n ∈ range 2,
          (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n) :=
      (Finset.sum_subset hsub fun m _ hm => by
        rw [Finset.mem_range, not_lt] at hm
        exact Finset.sum_eq_zero fun n _ => hzero m n (by omega)).symm
    calc (∑ m ∈ range T, ∑ n ∈ range T,
            (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n))
        = ∑ m ∈ range T, ∑ n ∈ range 2,
            (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n) :=
          Finset.sum_congr rfl fun m _ => hinner m
      _ = ∑ m ∈ range 2, ∑ n ∈ range 2,
            (((m + n : ℕ) : ℝ) * (0 : ℝ) ^ (m + n - 1)) * ρ ^ (Nat.dist m n) := houter
      _ = 2 * ρ := by
          simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.dist]
          norm_num [two_mul]
  rw [hval] at hderiv
  exact hderiv

/-- Appendix C, the lag-one transition: for a reward `P(b)` differentiable at `0` with
`P(0) ≠ 0`, the reward-per-cost ratio `Q_C = P^2 / R_C` has origin slope
`Q_C'(0) = 2 P(0) (P'(0) - rho P(0))`.  Since `Q_C(0) = P(0)^2 > 0`, the sign of `Q_C'(0)`
is the sign of `P'(0) - rho P(0)`: the recurrent-feedforward transition sits exactly at the
lag-one autocorrelation, where `P'(0)/P(0) = rho = C_1/C_0`. -/
theorem transition_slope {P : ℝ → ℝ} {P' : ℝ} (ρ : ℝ) (T : ℕ) (hT : 2 ≤ T)
    (hP : HasDerivAt P P' 0) (hP0 : P 0 ≠ 0) :
    HasDerivAt (fun b => P b ^ 2 / R b ρ T) (2 * P 0 * (P' - ρ * P 0)) 0 := by
  have hT1 : 1 ≤ T := by omega
  have hR0 : R 0 ρ T ≠ 0 := by rw [R_at_zero ρ T hT1]; norm_num
  -- the feedforward baseline is nonzero: `Q_C(0) = P(0)^2 / R_C(0) = P(0)^2 ≠ 0`.
  have _hQ0 : P 0 ^ 2 / R 0 ρ T ≠ 0 := by
    rw [R_at_zero ρ T hT1]; simpa using pow_ne_zero 2 hP0
  have hgoal_val : (2 : ℝ) * P 0 * (P' - ρ * P 0)
      = (2 * P 0 * P' * R 0 ρ T - P 0 ^ 2 * (2 * ρ)) / R 0 ρ T ^ 2 := by
    rw [R_at_zero ρ T hT1]; ring
  rw [hgoal_val]
  exact hasDerivAt_Q hP (hasDerivAt_R_zero ρ T hT) hR0

/-- Appendix C, corollary: the sign of the origin slope of `Q_C = P^2 / R_C` is the sign of
`P'(0) - rho P(0)`.  When `P(0) > 0` and `P'(0) > rho P(0)` the slope is strictly positive,
so recurrence (`b > 0`) initially raises the reward-per-cost ratio above its feedforward
value `Q_C(0) = P(0)^2`; the boundary is the lag-one condition `P'(0) = rho P(0)`. -/
theorem transition_slope_pos {P : ℝ → ℝ} {P' : ℝ} (ρ : ℝ) (T : ℕ) (hT : 2 ≤ T)
    (hP : HasDerivAt P P' 0) (hP0 : 0 < P 0) (hlag : ρ * P 0 < P') :
    0 < deriv (fun b => P b ^ 2 / R b ρ T) 0 := by
  rw [(transition_slope ρ T hT hP (ne_of_gt hP0)).deriv]
  have h1 : (0 : ℝ) < P' - ρ * P 0 := by linarith
  exact mul_pos (mul_pos (by norm_num) hP0) h1

end MemReg


==> anc/derivations/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "memreg",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/derivations/lean/lakefile.toml <==
name = "memreg"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["Memreg"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.31.0"

[[lean_lib]]
name = "Memreg"


==> anc/derivations/lean/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/derivations/verify_formulas.py <==
"""Numerically verify every formula in the Mathematical Setup and Findings
sections of the main paper (Lemma 1) and Appendices A-B. Complements derivations/lean/,
which proves the same identities symbolically in Lean 4 + mathlib.

Paper location: Lemma 1 and Appendices A and B.
"""
import numpy as np

rng = np.random.default_rng(0)
ok = lambda name, err, tol=1e-10: print(f"{'PASS' if err < tol else 'FAIL':4}  {name:58}  err={err:.2e}")

# ---------- (1) Unrolling: y_hat = sum_i W_y W_h^{T-i} W_x x_i ----------
T, dx, dh, dy = 6, 3, 4, 2
Wx, Wh, Wy = rng.normal(size=(dh, dx)), 0.5*rng.normal(size=(dh, dh)), rng.normal(size=(dy, dh))
X = rng.normal(size=(T, dx))
h = np.zeros(dh)
for t in range(T):
    h = Wh @ h + Wx @ X[t]                       # h_{t+2} after seeing x_{t+1}
yhat_rec = Wy @ h
yhat_unr = sum(Wy @ np.linalg.matrix_power(Wh, T-1-i) @ Wx @ X[i] for i in range(T))
ok("(1) unrolled sum M_i x_i", np.abs(yhat_rec - yhat_unr).max())

# ---------- (2) Loss expansion into two trace families (Monte Carlo) ----------
n = 400_000
A = rng.normal(size=(T*dx+dy, T*dx+dy))
Sig = A @ A.T / (T*dx+dy)
Z = rng.multivariate_normal(np.zeros(T*dx+dy), Sig, size=n)
Xs, Ys = Z[:, :T*dx].reshape(n, T, dx), Z[:, T*dx:]
Ms = [rng.normal(size=(dy, dx)) for _ in range(T)]
pred = np.einsum('iab,nib->na', np.array(Ms), Xs)
lhs = 0.5*np.mean(np.sum((Ys - pred)**2, axis=1))
SYX = [ (Ys.T @ Xs[:, i, :])/n for i in range(T) ]                 # E[y x_i^T] (MC)
SXX = [[ (Xs[:, i, :].T @ Xs[:, j, :])/n for j in range(T)] for i in range(T)]
rhs = 0.5*np.mean(np.sum(Ys**2, axis=1)) \
    - sum(np.trace(SYX[i] @ Ms[i].T) for i in range(T)) \
    + 0.5*sum(np.trace(Ms[i] @ SXX[i][j] @ Ms[j].T) for i in range(T) for j in range(T))
ok("(2) loss = const - task-trace + quad-trace", abs(lhs - rhs), 1e-8)

# ---------- (3) Decoupling under Sigma^{XiXj} = C_ij I, aligned weights ----------
Tt, N = 6, 3
idx = np.arange(Tt)
rho = 0.55
C = rho ** np.abs(np.subtract.outer(idx, idx))
qU, _ = np.linalg.qr(rng.normal(size=(N, N)))
qV, _ = np.linalg.qr(rng.normal(size=(N, N)))
qR, _ = np.linalg.qr(rng.normal(size=(N, N)))
av, bv, cv = rng.normal(size=N), rng.uniform(-0.9, 0.9, N), rng.normal(size=N)
S = rng.normal(size=(Tt, N))                                        # s_{alpha,i}
Wx = qR @ np.diag(av) @ qV.T; Wh = qR @ np.diag(bv) @ qR.T; Wy = qU @ np.diag(cv) @ qR.T
M = [Wy @ np.linalg.matrix_power(Wh, Tt-1-i) @ Wx for i in range(Tt)]
full = -sum(np.trace((qU @ np.diag(S[i]) @ qV.T) @ M[i].T) for i in range(Tt)) \
     + 0.5*sum(C[i, j]*np.trace(M[i] @ M[j].T) for i in range(Tt) for j in range(Tt))
per_mode = sum(-sum(S[i, k]*cv[k]*bv[k]**(Tt-1-i)*av[k] for i in range(Tt))
               + 0.5*(cv[k]*av[k])**2 * sum(C[i, j]*bv[k]**(2*(Tt-1)-i-j)
                                            for i in range(Tt) for j in range(Tt))
               for k in range(N))
ok("(3) modes decouple: full loss = sum of mode energies", abs(full - per_mode))

# ---------- (4) R_C = v^T C v = double sum;  AR(1) closed form ----------
def R_double(b, rho, T):
    m = np.arange(T)
    return sum(b**(i+j) * rho**abs(i-j) for i in m for j in m)
def R_closed(b, rho, T):
    base = (1 - b**(2*T)) / (1 - b*b)
    return base + 2*sum((b*rho)**d * (1 - b**(2*(T-d))) / (1 - b*b) for d in range(1, T))
err = max(abs(R_closed(b, r, T_) - R_double(b, r, T_))
          for b in (-0.9, -0.4, 0.3, 0.7, 0.95) for r in (0.0, 0.3, 0.9) for T_ in (5, 20))
ok("(4a) closed form == double sum", err, 1e-9)
b_, r_, T_ = 0.7, 0.6, 12
v = b_ ** np.arange(T_)
Cq = r_ ** np.abs(np.subtract.outer(np.arange(T_), np.arange(T_)))
ok("(4b) double sum == v^T C v", abs(R_double(b_, r_, T_) - v @ Cq @ v))
ok("(4c) rho=0 reduction to (1-b^2T)/(1-b^2)",
   abs(R_closed(0.8, 0.0, 15) - (1 - 0.8**30)/(1 - 0.64)))
lim = (1 + b_*r_) / ((1 - b_*r_) * (1 - b_*b_))
ok("(4d) T->inf limit (T=400)", abs(R_closed(b_, r_, 400) - lim), 1e-8)

# ---------- (5) Quoted numbers: R_0=8.9, R_0.9=93 at b=0.95, T=20 ----------
r0, r9 = R_closed(0.95, 0.0, 20), R_closed(0.95, 0.9, 20)
print(f"      (5) quoted inflation: R_0={r0:.3f} (paper: 8.9), R_0.9={r9:.2f} (paper: 93)")
assert abs(r0 - 8.9) < 0.05 and abs(r9 - 93) < 0.5

# ---------- (6) Gradient-flow ODEs match dE/d(a,b,c) ----------
T_ = 10
s = rng.normal(size=T_)                                             # s(m), m=0..T-1
Cq = 0.5 ** np.abs(np.subtract.outer(np.arange(T_), np.arange(T_)))
def P(b): return sum(s[m]*b**m for m in range(T_))
def Pp(b): return sum(m*s[m]*b**(m-1) for m in range(1, T_))
def R(b):
    v = b ** np.arange(T_); return v @ Cq @ v
def Rp(b, h=1e-6): return (R(b+h) - R(b-h))/(2*h)
def E(a, b, c): return 0.5*(np.sum(s**2) - 2*c*a*P(b) + c*c*a*a*R(b))
a0, b0, c0 = 0.7, 0.4, -1.1
h = 1e-6
num = np.array([(E(a0+h, b0, c0)-E(a0-h, b0, c0))/(2*h),
                (E(a0, b0+h, c0)-E(a0, b0-h, c0))/(2*h),
                (E(a0, b0, c0+h)-E(a0, b0, c0-h))/(2*h)])
ana = np.array([-(c0*P(b0) - c0*c0*a0*R(b0)),
                -(c0*a0*Pp(b0) - 0.5*c0*c0*a0*a0*Rp(b0)),
                -(a0*P(b0) - c0*a0*a0*R(b0))])
ok("(6) ODE RHS == -grad E (a, b, c)", np.abs(num - ana).max(), 1e-6)

# ---------- (7) Reduced energy: g*=P/R, E* = 1/2(sum s^2 - Q), Q=P^2/R ----------
b0 = 0.35
gs = P(b0)/R(b0)
Emin = min(E(1.0, b0, g) for g in np.linspace(gs-1, gs+1, 200001))
Estar = 0.5*(np.sum(s**2) - P(b0)**2/R(b0))
ok("(7) E*(b) = 1/2(sum s^2 - P^2/R) at g*=P/R", abs(Emin - Estar), 1e-8)

# ---------- (8) At g* = P/R the b-flow equals Q'/2 (fixed points = critical points) ----------
def Q(b): return P(b)**2/R(b)
def Qp(b, h=1e-6): return (Q(b+h)-Q(b-h))/(2*h)
errs = []
for b0 in np.linspace(-0.9, 0.9, 37):
    g = P(b0)/R(b0)
    bdot = g*Pp(b0) - 0.5*g*g*Rp(b0)
    errs.append(abs(bdot - 0.5*Qp(b0)))
ok("(8) bdot at g*=P/R equals Q'/2 for all b", max(errs), 1e-6)
b0 = 0.35
g = P(b0)/R(b0)
a_c = np.sqrt(abs(g)); c_c = np.sign(g)*a_c                        # ca = g*
ok("(8) a-flow vanishes at g*", abs(c_c*P(b0) - c_c*c_c*a_c*R(b0)), 1e-10)

# ---------- (9) Colored-input gradient stays on the aligned manifold (Appendix A) ----------
# Full-matrix loss L = -sum_i tr(S^{YX_i} M_i^T) + 1/2 sum_ij C_ij tr(M_i M_j^T).
# At an aligned point (Assumption 4), its analytic gradient must (i) have zero
# off-diagonal component in the U/V/R frames and (ii) diagonal components equal to
# the scalar flow right-hand sides. Together with ODE uniqueness this shows the
# full-matrix flow coincides with the decoupled scalar flow (dynamical decoupling).
Tt, N = 6, 3
idx = np.arange(Tt)
rho9 = 0.55
C9 = rho9 ** np.abs(np.subtract.outer(idx, idx))
qU, _ = np.linalg.qr(rng.normal(size=(N, N)))
qV, _ = np.linalg.qr(rng.normal(size=(N, N)))
qR, _ = np.linalg.qr(rng.normal(size=(N, N)))
av, bv, cv = rng.normal(size=N), rng.uniform(-0.9, 0.9, N), rng.normal(size=N)
S9 = rng.normal(size=(Tt, N))                                      # s_{alpha,i}
Wx = qR @ np.diag(av) @ qV.T; Wh = qR @ np.diag(bv) @ qR.T; Wy = qU @ np.diag(cv) @ qR.T

def full_grads(Wx, Wh, Wy):
    P_ = [np.eye(N)]
    for _ in range(Tt - 1): P_.append(P_[-1] @ Wh)
    M = np.array([Wy @ P_[Tt - 1 - i] @ Wx for i in range(Tt)])
    Sm = np.array([qU @ np.diag(S9[i]) @ qV.T for i in range(Tt)])
    G = np.einsum('ij,jab->iab', C9, M) - Sm                       # dL/dM_i
    gWx = np.einsum('iba,ibc->ac', np.array([Wy @ P_[Tt-1-i] for i in range(Tt)]), G)
    gWy = np.einsum('iab,icb->ac', G, np.array([(P_[Tt-1-i] @ Wx) for i in range(Tt)]))
    gWh = np.zeros_like(Wh)
    for i in range(Tt):
        k = Tt - 1 - i
        for mm in range(k):
            gWh += (Wy @ P_[mm]).T @ G[i] @ (P_[k-1-mm] @ Wx).T
    return gWx, gWh, gWy

gWx, gWh, gWy = full_grads(Wx, Wh, Wy)
Dx, Dh, Dy = qR.T @ gWx @ qV, qR.T @ gWh @ qR, qU.T @ gWy @ qR
off = max(np.abs(Dx - np.diag(np.diag(Dx))).max(),
          np.abs(Dh - np.diag(np.diag(Dh))).max(),
          np.abs(Dy - np.diag(np.diag(Dy))).max())
ok("(9a) full gradient has zero off-diagonal (stays aligned)", off)
# scalar flow RHS per mode (gradient = minus RHS)
scal = np.zeros((3, N))
for k in range(N):
    Pk = sum(S9[i, k] * bv[k] ** (Tt - 1 - i) for i in range(Tt))
    Ppk = sum(S9[i, k] * (Tt - 1 - i) * bv[k] ** (Tt - 2 - i) for i in range(Tt) if Tt - 1 - i >= 1)
    vk = bv[k] ** np.arange(Tt)
    Rk = vk @ C9 @ vk
    uk = np.concatenate([[0.0], np.arange(1, Tt) * bv[k] ** (np.arange(1, Tt) - 1)])
    Rpk = 2.0 * (uk @ C9 @ vk)
    scal[0, k] = -(cv[k] * Pk - cv[k] ** 2 * av[k] * Rk)
    scal[1, k] = -(cv[k] * av[k] * Ppk - 0.5 * cv[k] ** 2 * av[k] ** 2 * Rpk)
    scal[2, k] = -(av[k] * Pk - cv[k] * av[k] ** 2 * Rk)
err9 = max(np.abs(np.diag(Dx) - scal[0]).max(),
           np.abs(np.diag(Dh) - scal[1]).max(),
           np.abs(np.diag(Dy) - scal[2]).max())
ok("(9b) diagonal gradient == scalar flow RHS (per mode)", err9)
# short trajectory: full-matrix Euler vs scalar Euler
dt9 = 1e-3
Wx2, Wh2, Wy2 = Wx.copy(), Wh.copy(), Wy.copy()
a2, b2, c2 = av.copy(), bv.copy(), cv.copy()
for _ in range(300):
    gx, gh, gy = full_grads(Wx2, Wh2, Wy2)
    Wx2, Wh2, Wy2 = Wx2 - dt9 * gx, Wh2 - dt9 * gh, Wy2 - dt9 * gy
    for k in range(N):
        Pk = sum(S9[i, k] * b2[k] ** (Tt - 1 - i) for i in range(Tt))
        Ppk = sum(S9[i, k] * (Tt - 1 - i) * b2[k] ** (Tt - 2 - i) for i in range(Tt) if Tt - 1 - i >= 1)
        vk = b2[k] ** np.arange(Tt)
        Rk = vk @ C9 @ vk
        uk = np.concatenate([[0.0], np.arange(1, Tt) * b2[k] ** (np.arange(1, Tt) - 1)])
        Rpk = 2.0 * (uk @ C9 @ vk)
        da2 = c2[k] * Pk - c2[k] ** 2 * a2[k] * Rk
        dc2 = a2[k] * Pk - c2[k] * a2[k] ** 2 * Rk
        db2 = c2[k] * a2[k] * Ppk - 0.5 * c2[k] ** 2 * a2[k] ** 2 * Rpk
        a2[k] += dt9 * da2; c2[k] += dt9 * dc2; b2[k] += dt9 * db2
traj_err = np.abs(np.diag(qR.T @ Wh2 @ qR) - b2).max()
ok("(9c) full-matrix flow tracks scalar flow (300 Euler steps)", traj_err, 1e-9)

print("\nAll checks complete.")


==> anc/derivations/verify_transition.py <==
"""
Numerical proof-check for Appendix C: the lag-one transition and tail-invariance.

For one decoupled mode the network maximizes the reward-per-cost ratio
    Q_C(b) = P(b)^2 / R_C(b),
    P(b)   = sum_{m=0}^{T-1} s(m) b^m,
    R_C(b) = v^T C v = sum_{m,n} b^{m+n} C_{mn},   v = (1, b, ..., b^{T-1}).
b = 0 is the feedforward (memoryless) solution; b* = argmax Q_C the learned recurrence.

This script confirms, numerically, the four claims proved in Appendix C:
  (1) R_C'(0)/R_C(0) = 2 C_1/C_0                 (the cost's origin-slope sees only lag one)
  (2) Q_C'(0)/Q_C(0) = 2(lambda - rho)           (geometric task s(m)=lambda^m, AR(1) input)
  (3) lambda* = C_01/C_00, invariant to the tail  (Lemma 2, tail-invariance)
  (4) white limit C = I gives lambda* = 0        (recovers Proca et al. 2025)

Requires numpy.  Run:  python3 verify_transition.py

Paper location: Lemma 2 and Appendix C.
"""
import numpy as np

T = 20
BG = np.linspace(-0.98, 0.98, 2001)      # signed b, so the neg->pos crossing is meaningful


def markov(rhos):
    """PSD correlation matrix of a Gaussian Markov chain with one-step correlations `rhos`.
    C[i,j] = product of rhos along the path, so C[0,1]/C[0,0] = rhos[0] pins the lag-one
    ratio while the later rhos set the tail freely; always positive semidefinite."""
    n = len(rhos) + 1
    C = np.eye(n)
    for i in range(n):
        for j in range(i + 1, n):
            C[i, j] = C[j, i] = float(np.prod(rhos[i:j]))
    return C


def is_psd(C, tol=-1e-9):
    return float(np.linalg.eigvalsh(C).min()) > tol


def R_C(b, C):
    v = b ** np.arange(len(C))
    return float(v @ C @ v)


def P_of(b, s):
    return float(np.sum(s * b ** np.arange(len(s))))


def Q_C(b, C, s):
    return P_of(b, s) ** 2 / R_C(b, C)


def bstar(C, lam):
    s = lam ** np.arange(len(C))
    Q = np.array([Q_C(b, C, s) for b in BG])
    return BG[int(np.argmax(Q))]


def transition(C, lams):
    """The lambda where b* crosses zero from below (feedforward -> recurrent)."""
    bs = np.array([bstar(C, l) for l in lams])
    pos = np.where(bs > 1e-3)[0]
    return float(lams[pos[0]]) if len(pos) else np.nan


def avglag1(C):
    return float(np.mean([C[i, i + 1] for i in range(len(C) - 1)]))


npass = nfail = 0
def check(name, ok):
    global npass, nfail
    print(("PASS  " if ok else "FAIL  ") + name)
    npass += int(ok); nfail += int(not ok)


rng = np.random.default_rng(0)

# (1) cost slope sees only lag one:  R_C'(0)/R_C(0) = 2 C_1/C_0
for k in range(5):
    C = markov(rng.uniform(-0.3, 0.9, T - 1))
    assert is_psd(C)
    h = 1e-6
    slope = (R_C(h, C) - R_C(-h, C)) / (2 * h) / R_C(0.0, C)
    check(f"R_C'(0)/R_C(0) = 2 C1/C0        (random PSD cov {k})",
          abs(slope - 2 * C[0, 1] / C[0, 0]) < 1e-4)

# (2) ratio log-slope = 2(lambda - rho)  on the geometric task with AR(1) input
for lam in (0.3, 0.6, 0.8):
    for rho in (0.0, 0.3, 0.6):
        C = markov(np.full(T - 1, rho))
        s = lam ** np.arange(T)
        h = 1e-6
        slope = (Q_C(h, C, s) - Q_C(-h, C, s)) / (2 * h) / Q_C(0.0, C, s)
        check(f"Q_C'(0)/Q_C(0) = 2(lam-rho)     lam={lam}, rho={rho}",
              abs(slope - 2 * (lam - rho)) < 1e-3)

# (3) tail-invariance (Lemma 2): the boundary depends on C only through C_01/C_00.
#     Exactly, the origin log-slope Q_C'(0)/Q_C(0) = 2(lambda - C_01/C_00) for every tail,
#     so the local-stability boundary sits at lambda = C_01/C_00 = 0.6 whatever the tail.
#     (The global argmax lambda* coincides with it, except it drifts for an extreme
#     anti-correlated tail, where the signed decorrelating branch takes over early; the
#     local boundary that Lemma 2 states is exact regardless.)
lams = np.linspace(0.05, 0.95, 181)
tails = {
    "AR(1) rho=0.6":           np.full(T - 1, 0.6),
    "0.6 then decaying tail":  np.r_[0.6, np.linspace(0.9, 0.1, T - 2)],
    "0.6 then strong tail":    np.r_[0.6, np.full(T - 2, 0.95)],
    "0.6 then sign-flip tail": np.r_[0.6, np.full(T - 2, -0.3)],
}
print("  covariance                C01/C00  avg-lag1  boundary  global-lambda*")
for name, rhos in tails.items():
    C = markov(rhos)
    if not is_psd(C):
        check(f"tail case ({name}) is PSD", False); continue
    r = C[0, 1] / C[0, 0]
    ok = True
    for lam in (0.3, 0.6, 0.9):
        s = lam ** np.arange(T)
        h = 1e-6
        slope = (Q_C(h, C, s) - Q_C(-h, C, s)) / (2 * h) / Q_C(0.0, C, s)
        ok &= abs(slope - 2 * (lam - r)) < 1e-3
    print(f"  {name:24s}  {r:.3f}    {avglag1(C):+.3f}    {r:.3f}     {transition(C, lams):.3f}")
    check(f"boundary = C01/C00 = 0.6, tail-invariant  ({name})", ok)

# (4) white limit recovers Proca: C = I  ->  lambda* = 0
lstar_white = transition(np.eye(T), lams)
check(f"white limit C=I gives lambda*=0   (measured {lstar_white:.3f})", lstar_white < 0.06)

print(f"\n{npass} PASS, {nfail} FAIL")
raise SystemExit(0 if nfail == 0 else 1)


==> anc/experiments/capacity_full.py <==
"""Width-capacity test: does a trained network reach the Wiener value at 2N?

Appendix D argues by representation that N hidden dimensions per task mode buy
the best single pole, and that a second dimension per mode, at recurrent
eigenvalue zero, buys the full-capacity Wiener optimum up to the finite-horizon
edge term. This script trains the full weight matrices to check that argument
against gradient descent, at hidden widths N, 2N and 3N.

Setup. N task modes, an AR(1) input at correlation rho, a geometric demand at
rate lambda_alpha per mode, window T. The task frame is the standard basis
without loss of generality (Assumption 1), so the per-step map is
M_m = W_y W_h^m W_x and the loss is the trace form (D.1),

    L = - sum_m <S_m, M_m> + 1/2 sum_{m,n} C_{mn} <M_m, M_n>,

with delay m = T - i, S_m = diag(sigma_alpha lambda_alpha^m), and
C_{mn} = rho^{|m-n|}. No explicit feedthrough term is given to the network;
any delay-zero channel it uses it has to build out of W_h.

Two reference values bound what a trained network can reach:

  Wiener       L* = -1/2 sum_alpha s_alpha^T C^{-1} s_alpha, the unconstrained
               per-mode optimum of (D.7), attainable by no fixed width a priori
  single pole  -1/2 sum_alpha max_b Q_C(b), the best a single ray per mode can
               do, which is (D.6)

and the reported quantity is the optimality gap L - L* of (D.8), which is
nonnegative by construction. Alongside it the script records the spectrum of
the trained W_h and the Pearson correlation of each trained per-mode filter
w_alpha(m) = M_m[alpha, alpha] against C^{-1} s_alpha, which is what the
representation argument predicts the network converges to.

Randomness. Weights are drawn from NumPy's default generator seeded once per
width by 2000 + 100 * rho + N_h, so the numbers below reproduce exactly.

Paper location: Appendix D, the paragraph after Step 6 reporting trained
networks at N_h = N, 2N and 3N, and the width-four row of the same paragraph.
"""
import argparse
import json

import numpy as np

T = 20
RHO = 0.9
LAM = (0.6, 0.35)
SIGMA = (1.0, 1.0)


def setup(T, rho, lam, sigma):
    """Delay-space covariance, per-mode demands, and the two reference values."""
    m = np.arange(T)
    C = rho ** np.abs(m[:, None] - m[None, :])
    S = np.array([sg * (l ** m) for l, sg in zip(lam, sigma)])   # (N, T)
    wstar = np.linalg.solve(C, S.T).T                            # (N, T)
    wiener = -0.5 * float(np.einsum("am,am->", S, wstar))
    # best single ray per mode, on a fine grid over b then a local refine
    ray_total = 0.0
    for s in S:
        def Q(b):
            u = b ** m.astype(float) if b != 0.0 else (m == 0).astype(float)
            return (u @ s) ** 2 / (u @ C @ u)
        grid = np.linspace(-0.95, 0.999, 40001)
        k = int(np.argmax([Q(b) for b in grid]))
        fine = np.linspace(grid[max(k - 1, 0)], grid[min(k + 1, 40000)], 4001)
        ray_total += max(Q(b) for b in fine)
    return C, S, wstar, wiener, -0.5 * ray_total


def train(C, S, Nh, seeds, tmax, dt, scale, seed0):
    """Batched gradient descent on the trace loss, `seeds` runs at once.

    Returns the final objective, the per-mode filters, and the W_h spectrum
    for every run in the batch.
    """
    N, Tw = S.shape
    rng = np.random.default_rng(seed0)
    Wy = rng.normal(0, scale, (seeds, N, Nh))
    Wx = rng.normal(0, scale, (seeds, Nh, N))
    Wh = rng.normal(0, scale, (seeds, Nh, Nh))
    eye = np.broadcast_to(np.eye(Nh), (seeds, Nh, Nh)).copy()
    Sarr = np.zeros((Tw, N, N))
    for a in range(N):
        Sarr[:, a, a] = S[a]

    def maps(Wy, Wx, Wh):
        """A_k = W_y W_h^k, B_k = W_h^k W_x, and M_m = W_y B_m."""
        A = np.empty((seeds, Tw, N, Nh))
        B = np.empty((seeds, Tw, Nh, N))
        P = eye.copy()
        for k in range(Tw):
            A[:, k] = np.einsum("sij,sjk->sik", Wy, P)
            B[:, k] = np.einsum("sij,sjk->sik", P, Wx)
            if k < Tw - 1:
                P = np.einsum("sij,sjk->sik", P, Wh)
        M = np.einsum("sij,smjk->smik", Wy, B)
        return A, B, M

    for _ in range(int(round(tmax / dt))):
        A, B, M = maps(Wy, Wx, Wh)
        R = np.einsum("mn,snab->smab", C, M) - Sarr        # dL/dM_m
        gWy = np.einsum("smab,smcb->sac", R, B)
        gWx = np.einsum("smac,smab->scb", A, R)
        gWh = np.zeros_like(Wh)
        for k in range(Tw - 1):
            G = np.einsum("sjab,sjcb->sac", R[:, k + 1:], B[:, :Tw - 1 - k])
            gWh += np.einsum("sac,sad->scd", A[:, k], G)
        Wy -= dt * gWy
        Wx -= dt * gWx
        Wh -= dt * gWh
        if not np.isfinite(Wh).all():
            raise FloatingPointError(f"diverged at width {Nh}; lower --dt")

    _, _, M = maps(Wy, Wx, Wh)
    obj = (-np.einsum("mab,smab->s", Sarr, M)
           + 0.5 * np.einsum("mn,smab,snab->s", C, M, M))
    filters = np.stack([M[:, :, a, a] for a in range(N)], axis=1)  # (seeds,N,T)
    eigs = np.linalg.eigvals(Wh)
    return obj, filters, eigs


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--seeds", type=int, default=20)
    ap.add_argument("--tmax", type=float, default=200.0)
    ap.add_argument("--dt", type=float, default=2e-3)
    ap.add_argument("--scale", type=float, default=0.05)
    ap.add_argument("--json", help="write the full record here")
    a = ap.parse_args()

    C, S, wstar, wiener, ray = setup(T, RHO, LAM, SIGMA)
    N = len(LAM)
    print(f"T={T} rho={RHO} lambda={LAM} sigma={SIGMA}  N={N} task modes")
    print(f"analytic Wiener value      {wiener:+.4f}   (D.7), the target at 2N")
    print(f"best single-pole value     {ray:+.4f}   (D.6), the ceiling at N")
    print(f"representation gap at N    {ray - wiener:.4e}   (D.8)\n")
    print(f"{'N_h':>5s} {'objective':>11s} {'gap to Wiener':>14s} "
          f"{'filter r':>9s}  W_h spectrum (real parts, one run)")

    record = dict(T=T, rho=RHO, lam=list(LAM), sigma=list(SIGMA),
                  wiener=wiener, single_pole=ray, widths={})
    for mult in (1, 2, 3):
        Nh = mult * N
        obj, filt, eigs = train(C, S, Nh, a.seeds, a.tmax, a.dt, a.scale,
                                seed0=int(2000 + 100 * RHO + Nh))
        gap = obj - wiener
        best = int(np.argmin(obj))
        rs = [float(np.corrcoef(filt[i, m], wstar[m])[0, 1])
              for i in range(a.seeds) for m in range(N)]
        spec = np.sort(eigs[best].real)[::-1]
        print(f"{Nh:5d} {obj[best]:+11.4f} {gap[best]:14.3e} {min(rs):9.5f}  "
              + " ".join(f"{v:+.3f}" for v in spec))
        record["widths"][Nh] = dict(
            objective=obj.tolist(), gap=gap.tolist(), filter_r=rs,
            eigs_real=eigs.real.tolist(), eigs_imag=eigs.imag.tolist())

    g1 = min(record["widths"][N]["gap"])
    g2 = min(record["widths"][2 * N]["gap"])
    g3 = min(record["widths"][3 * N]["gap"])
    rmin = min(min(record["widths"][k]["filter_r"]) for k in (2 * N, 3 * N))
    ok = (abs(g1 - (ray - wiener)) < 0.05 * (ray - wiener)
          and g2 < 1e-4 and abs(g3 - g2) < 1e-4 and rmin > 0.999)
    print(f"\nwidth N reproduces the single-ray gap: {abs(g1 - (ray - wiener)):.2e} "
          f"of {ray - wiener:.3e}")
    print(f"width 2N gap {g2:.3e}, width 3N gap {g3:.3e}, "
          f"worst filter correlation at 2N and 3N {rmin:.5f}")
    print("PASSED" if ok else "FAILED")
    if a.json:
        json.dump(record, open(a.json, "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/experiments/recruit_full.py <==
"""Full-parameterization recruitment test.

Real linear RNN, no explicit feedthrough: h_{i+1} = W_h h_i + W_x x_i,
yhat = W_y h_{T+1}. Effective weight on input step j: w_j = W_y W_h^{T-j} W_x.
Population loss E = 0.5 (w - w*)^T C (w - w*), AR(1) rho=0.9, lambda=0.6, T=20.
Prescribed optimum: W_h eigenvalues {0.6, 0}, tail gain -1.2105, spike +3.6316,
floor gap 3.377e-9. Question: does plain gradient descent from small random
init recruit this, at widths 1, 2, 4? The scalar reduction says width 2 with
wrong signs cannot; matrices may rotate around the gate.

Paper location: Finding 3 and Appendix D, the same test on the full weight
matrices with no explicit feedthrough.
"""
import numpy as np, json, time

T, lam, rho = 20, 0.6, 0.9
K = T  # exponents 0..T-1
jarr = np.arange(T)
svec = lam ** (T - 1 - jarr).astype(float)
C = rho ** np.abs(jarr[:, None] - jarr[None, :])
wstar = np.linalg.solve(C, svec)
FLOOR = 3.377e-9

def run_width(n, S, tmax=600.0, dt=4e-3, seed0=0):
    rng = np.random.default_rng(seed0)
    Wx = rng.normal(0, 0.05, (S, n))
    Wy = rng.normal(0, 0.05, (S, n))
    Wh = rng.normal(0, 0.05, (S, n, n))
    I = np.broadcast_to(np.eye(n), (S, n, n)).copy()
    steps = int(tmax / dt)
    hist = []
    t0 = time.time()
    for step in range(steps):
        # batched powers, path vectors
        A = np.empty((S, K, n)); B = np.empty((S, K, n))
        P = I.copy()
        for k in range(K):
            A[:, k] = np.einsum('si,sij->sj', Wy, P)
            B[:, k] = np.einsum('sij,sj->si', P, Wx)
            if k < K - 1:
                P = np.einsum('sij,sjk->sik', P, Wh)
        w_exp = np.einsum('si,ski->sk', Wy, B)          # weight at exponent k
        w_steps = w_exp[:, ::-1]                          # step j has exponent T-1-j
        r_steps = (w_steps - wstar) @ C
        r_exp = r_steps[:, ::-1]
        if step % 2000 == 0:
            gap = 0.5 * np.einsum('sk,sk->s', w_steps - wstar, r_steps)
            hist.append((step * dt, gap.copy()))
        gWy = np.einsum('sk,ski->si', r_exp, B)
        gWx = np.einsum('sk,ski->si', r_exp, A)
        # gWh = sum_k r_k sum_{m<k} A_m^T outer B_{k-1-m}
        gWh = np.zeros_like(Wh)
        for m in range(K - 1):
            Mm = np.einsum('sl,sli->si', r_exp[:, m + 1:], B[:, :K - 1 - m])
            gWh += np.einsum('si,sj->sij', A[:, m], Mm)
        Wy -= dt * gWy; Wx -= dt * gWx; Wh -= dt * gWh
    # final metrics
    A = np.empty((S, K, n)); B = np.empty((S, K, n)); P = I.copy()
    for k in range(K):
        B[:, k] = np.einsum('sij,sj->si', P, Wx)
        if k < K - 1: P = np.einsum('sij,sjk->sik', P, Wh)
    w_exp = np.einsum('si,ski->sk', Wy, B); w_steps = w_exp[:, ::-1]
    r_steps = (w_steps - wstar) @ C
    gap = 0.5 * np.einsum('sk,sk->s', w_steps - wstar, r_steps)
    eigs = np.sort_complex(np.linalg.eigvals(Wh))
    print(f"width {n}: {time.time()-t0:.0f}s, gaps: " +
          " ".join(f"{g:.2e}" for g in np.sort(gap)))
    return dict(n=n, gap=gap.tolist(),
                eigs_real=eigs.real.tolist(), eigs_imag=eigs.imag.tolist(),
                hist=[(t, g.tolist()) for t, g in hist])

out = {}
for n in (1, 2, 4):
    out[n] = run_width(n, S=20, seed0=100 + n)
    ok = sum(g < 1e-4 for g in out[n]['gap'])
    print(f"  width {n}: recruited {ok}/20 (gap < 1e-4)")

json.dump(out, open('recruit_full.json', 'w'))
print("saved recruit_full.json")


==> anc/experiments/robustness.py <==
"""Ranges tried per numerical parameter, and the criterion that picked each one.

Every figure in the paper integrates a gradient flow, so three numbers are free:
the Euler step, the horizon the run is integrated to, and the scale of the
starting weights. This script sweeps each one while holding the others at the
reported setting, and reports what the sweep changes.

The criterion throughout is the paper's own acceptance test. A setting is good
enough when the settled memory dial matches the minimum of the energy to three
decimals, which is the agreement the figures report. The reported setting is
the cheapest one on the sweep that meets it.

Part 1 sweeps the single-mode flow behind Figures 1 and 2.
Part 2 sweeps the full-matrix training behind Figure 3 at the hardest cell,
rho = 0.9, where the correlation most outruns the task demand.

Paper location: the numerical settings paragraph of Appendix B.
"""
import numpy as np

T, LAM = 20, 0.6
EXPS = (T - 1 - np.arange(T)).astype(float)
SVEC = LAM ** EXPS


def cov(rho):
    i = np.arange(T)
    return rho ** np.abs(i[:, None] - i[None, :]) if rho > 0 else np.eye(T)


def ray(b):
    return b ** EXPS if b != 0.0 else (EXPS == 0).astype(float)


def energy_argmin(rho, lo=-0.9, hi=0.95, n=6000):
    """The analytic target: the dial that minimizes the energy of Lemma 1."""
    C, best, bE = cov(rho), None, np.inf
    for b in np.linspace(lo, hi, n):
        u = ray(b)
        g = (u @ SVEC) / (u @ C @ u)
        E = -g * (u @ SVEC) + 0.5 * g * g * (u @ C @ u)
        if E < bE:
            bE, best = E, b
    return best


def flow(rho, dt, tmax, init):
    """Single-mode gradient flow, the simulation behind Figures 1 and 2."""
    C = cov(rho)
    a = c = init
    b = 0.0
    for _ in range(int(tmax / dt)):
        u = ray(b)
        Cr = C @ (c * a * u) - SVEC
        du = np.where(EXPS > 0, EXPS * (b if b != 0.0 else 1.0) ** np.maximum(EXPS - 1, 0), 0.0)
        if b == 0.0:
            du = (EXPS == 1).astype(float)
        a, c, b = (a - dt * c * (u @ Cr), c - dt * a * (u @ Cr),
                   b - dt * c * a * (du @ Cr))
    return b


def train(rho, n, seeds, dt, tmax, init):
    """Full-matrix training, the simulation behind Figure 3. Returns the
    settled dials, sorted, median over seeds."""
    C = cov(rho)
    wstar = np.linalg.solve(C, SVEC)
    rng = np.random.default_rng(1000 + int(10 * rho) + n)
    S = seeds
    Wx = rng.normal(0, init, (S, n)); Wy = rng.normal(0, init, (S, n))
    Wh = rng.normal(0, init, (S, n, n))
    I = np.broadcast_to(np.eye(n), (S, n, n)).copy()
    for _ in range(int(tmax / dt)):
        A = np.empty((S, T, n)); B = np.empty((S, T, n)); P = I.copy()
        for k in range(T):
            A[:, k] = np.einsum('si,sij->sj', Wy, P)
            B[:, k] = np.einsum('sij,sj->si', P, Wx)
            if k < T - 1:
                P = np.einsum('sij,sjk->sik', P, Wh)
        w_exp = np.einsum('si,ski->sk', Wy, B)
        r_exp = ((w_exp[:, ::-1] - wstar) @ C)[:, ::-1]
        gWy = np.einsum('sk,ski->si', r_exp, B)
        gWx = np.einsum('sk,ski->si', r_exp, A)
        gWh = np.zeros_like(Wh)
        for m in range(T - 1):
            Mm = np.einsum('sl,sli->si', r_exp[:, m + 1:], B[:, :T - 1 - m])
            gWh += np.einsum('si,sj->sij', A[:, m], Mm)
        Wy -= dt * gWy; Wx -= dt * gWx; Wh -= dt * gWh
    e = np.sort(np.linalg.eigvals(Wh).real, axis=1)
    return np.median(e, axis=0)


if __name__ == "__main__":
    print("PART 1  single-mode flow, Figures 1 and 2")
    print("        criterion: settled dial within 5e-4 of the energy minimum\n")
    for rho in (0.0, 0.6, 0.9):
        target = energy_argmin(rho)
        print(f"  rho = {rho}, energy minimum {target:+.4f}")
        print(f"    {'step':>8s} {'horizon':>8s} {'init':>6s} {'settled':>9s} {'error':>9s}  meets")
        base = dict(dt=1e-3, tmax=30.0, init=0.05)
        rows = ([dict(base, dt=v) for v in (8e-3, 4e-3, 1e-3, 2.5e-4)]
                + [dict(base, tmax=v) for v in (15.0, 60.0)]
                + [dict(base, init=v) for v in (0.01, 0.2)])
        for r in rows:
            b = flow(rho, **r)
            err = abs(b - target)
            print(f"    {r['dt']:8.1e} {r['tmax']:8.0f} {r['init']:6.2f} "
                  f"{b:+9.4f} {err:9.1e}  {'yes' if err < 5e-4 else 'no'}")
        print()

    print("PART 2  full-matrix training, Figure 3, at rho = 0.9")
    print("        criterion: width two splits into the task demand 0.6 and zero,")
    print("        both to three decimals, over every seed\n")
    print(f"  {'step':>8s} {'horizon':>8s} {'init':>6s} {'seeds':>6s} "
          f"{'dial 1':>8s} {'dial 2':>8s}  splits")
    base = dict(dt=4e-3, tmax=400.0, init=0.05, seeds=5)
    rows = ([dict(base, dt=v) for v in (8e-3, 4e-3, 2e-3)]
            + [dict(base, tmax=v) for v in (200.0, 800.0)]
            + [dict(base, init=v) for v in (0.01, 0.2, 0.5)])
    for r in rows:
        d = train(0.9, 2, r["seeds"], r["dt"], r["tmax"], r["init"])
        ok = abs(d[1] - LAM) < 5e-4 and abs(d[0]) < 5e-4
        print(f"  {r['dt']:8.1e} {r['tmax']:8.0f} {r['init']:6.2f} {r['seeds']:6d} "
              f"{d[1]:+8.4f} {d[0]:+8.4f}  {'yes' if ok else 'no'}")


==> anc/experiments/test_recruitment.py <==
"""Predict-then-train: does gradient flow recruit the prescribed correction?

Prediction (closed form, before training), AR(1) input, geometric demand:
  tail gain  a_tail = (1-rho*lam)(1-rho/lam)/(1-rho^2)
  spike      D      = rho*(1-rho*lam)/(lam*(1-rho^2))
  pole       b      = lam
Network: one recurrent mode (a, b, c) + feedthrough d.
  weights on inputs: w_j = c*a*b^{T-1-j} + d*delta_{j,newest}
Train by gradient flow on E = 0.5*(w-w*)^T C (w-w*); control: d frozen at 0.

Paper location: Finding 3 and Appendix D, the closed-form prediction of the tail
gain and the spike, and whether gradient flow builds them.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42

T, lam = 20, 0.6
jarr = np.arange(T)          # python index j; newest step is j = T-1
exps = (T - 1 - jarr).astype(float)   # exponent of b for step j
svec = lam ** exps           # demand s_i = lam^{T-i}

def C_ar1(rho):
    return rho ** np.abs(jarr[:, None] - jarr[None, :])

def closed_form(rho):
    a_tail = (1 - rho * lam) * (1 - rho / lam) / (1 - rho ** 2)
    spike = rho * (1 - rho * lam) / (lam * (1 - rho ** 2))
    return a_tail, spike

def train(rho, feedthrough=True, tmax=300.0, dt=1e-3, init=0.05, rec_every=200):
    C = C_ar1(rho)
    wstar = np.linalg.solve(C, svec)
    a, c, b, d = init, init, 0.0, 0.0
    e_new = np.zeros(T); e_new[T - 1] = 1.0
    traj = {"t": [], "b": [], "ca": [], "d": [], "gap": []}
    nsteps = int(tmax / dt)
    for step in range(nsteps):
        u = b ** exps if b != 0.0 else (exps == 0).astype(float)
        w = c * a * u + d * e_new
        Cr = C @ (w - wstar)
        gap = 0.5 * (w - wstar) @ Cr
        if step % rec_every == 0:
            traj["t"].append(step * dt); traj["b"].append(b)
            traj["ca"].append(c * a); traj["d"].append(d)
            traj["gap"].append(gap)
        du = np.where(exps > 0, exps * np.where(b != 0.0, b, 1.0) ** np.maximum(exps - 1, 0), 0.0)
        if b == 0.0:  # d/db of b^k at b=0 is 1 for k=1, else 0
            du = (exps == 1).astype(float)
        g_a = c * (u @ Cr)
        g_c = a * (u @ Cr)
        g_b = c * a * (du @ Cr)
        g_d = Cr[T - 1] if feedthrough else 0.0
        a -= dt * g_a; c -= dt * g_c; b -= dt * g_b; d -= dt * g_d
    for k in traj: traj[k] = np.array(traj[k])
    traj["final"] = (a, c, b, d)
    return traj, wstar

for rho in (0.9, 0.3):
    a_tail, spike = closed_form(rho)
    full, wstar = train(rho, feedthrough=True)
    ctrl, _ = train(rho, feedthrough=False)
    a, c, b, d = full["final"]
    print(f"=== rho = {rho}")
    print(f"predicted: b = {lam:.6f}   ca = {a_tail:+.6f}   d = {spike:+.6f}")
    print(f"trained  : b = {b:+.6f}   ca = {c*a:+.6f}   d = {d:+.6f}")
    print(f"gap: with feedthrough {full['gap'][-1]:.3e}   frozen-d control {ctrl['gap'][-1]:.3e}")
    print(f"control settled pole b = {ctrl['final'][2]:+.4f}")
    if rho == 0.9:
        F, Ct = full, ctrl

BLUE, ORANGE, GRAY = "#08519C", "#C26A02", "#737373"
a_tail, spike = closed_form(0.9)
fig, axes = plt.subplots(1, 3, figsize=(11.5, 3.2))
ax = axes[0]
ax.plot(F["t"], F["b"], color=BLUE, lw=2, label="with feedthrough")
ax.plot(Ct["t"], Ct["b"], color=ORANGE, lw=2, label="frozen feedthrough")
ax.axhline(lam, color=BLUE, ls="--", lw=1)
ax.axhline(-0.5, color=ORANGE, ls="--", lw=1)
ax.text(295, lam + 0.03, r"$\lambda = 0.6$", color=BLUE, ha="right", fontsize=9)
ax.text(295, -0.5 + 0.03, r"$-0.5$", color=ORANGE, ha="right", fontsize=9)
ax.set_xlabel(r"training time $t_\theta$"); ax.set_ylabel(r"memory dial $b$")
ax.set_title("(a) the pole, freed by the feedthrough", fontsize=10)
ax.legend(fontsize=8, frameon=False)
ax = axes[1]
ax.plot(F["t"], F["ca"], color=BLUE, lw=2, label=r"ray gain $ca$")
ax.plot(F["t"], F["d"], color=GRAY, lw=2, label=r"feedthrough $d$")
ax.axhline(a_tail, color=BLUE, ls="--", lw=1)
ax.axhline(spike, color=GRAY, ls="--", lw=1)
ax.text(295, a_tail + 0.12, f"predicted {a_tail:+.3f}", color=BLUE, ha="right", fontsize=9)
ax.text(295, spike + 0.12, f"predicted {spike:+.3f}", color=GRAY, ha="right", fontsize=9)
ax.set_xlabel(r"training time $t_\theta$"); ax.set_ylabel("gain")
ax.set_title("(b) gains land on the sealed envelope", fontsize=10)
ax.legend(fontsize=8, frameon=False, loc="center right")
ax = axes[2]
ax.semilogy(F["t"], np.maximum(F["gap"], 1e-12), color=BLUE, lw=2, label="with feedthrough")
ax.semilogy(Ct["t"], np.maximum(Ct["gap"], 1e-12), color=ORANGE, lw=2, label="frozen feedthrough")
ax.axhline(0.28507, color=ORANGE, ls="--", lw=1)
ax.set_xlabel(r"training time $t_\theta$"); ax.set_ylabel("gap to optimum")
ax.set_title("(c) the gap, closed vs stuck", fontsize=10)
ax.legend(fontsize=8, frameon=False)
fig.suptitle(r"AR(1) $\rho=0.9$, $\lambda=0.6$: prediction written first, training measured after", fontsize=11)
fig.tight_layout(rect=[0, 0, 1, 0.93])
fig.savefig("fig_recruitment.png", dpi=160)
print("saved fig_recruitment.png")


==> anc/figures/fig_dynamics_price.py <==
"""Figure 1 (fig:dynamics-price).

(a) trajectories of the memory dial b under single-mode gradient flow at
    rho = 0, 0.3, 0.6, 0.9 (lambda = 0.6, T = 20), dashed lines at the
    energy minima, curves labelled at the right edge, with the overshoot
    (rho = 0.6) and the reversal (rho = 0.9) marked by open circles.
(b) the updated effective regularization term sum_ij b^{T-i} C_ij b^{T-j}
    against the dial, log scale, one curve per rho, with a dot on each
    curve at the b that run settles on.

Font sizes are set so that every label prints at nine point or more once
the figure is included at \\textwidth (505.89 pt) from a 6.8 in canvas,
so that every label prints at the paper's own 10 pt body size.

Verified: the four settled dials reproduce 0.600 / 0.408 / 0.000 / -0.500
to three decimals (printed on run). Writes into out/ beside this script.

Paper location: Figure 1 and the settled dials quoted in its caption, against the
energy of Lemma 1.
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42
# match the paper's own typography: TeX Gyre Termes text, Computer Modern math
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = ["TeX Gyre Termes", "Times New Roman", "DejaVu Serif"]
plt.rcParams["mathtext.fontset"] = "cm"
plt.rcParams["font.size"] = 10

HERE = os.path.dirname(os.path.abspath(__file__))
# Output goes to out/ beside this script, so the script runs anywhere.
# Set FIGDIR in the environment to write into the paper tree instead.
FIGDIR = os.environ.get("FIGDIR", os.path.join(HERE, "out"))
os.makedirs(FIGDIR, exist_ok=True)

T, LAM = 20, 0.6
RHOS = [0.0, 0.3, 0.6, 0.9]
# light-to-dark blue ramp: stronger correlation is darker
RAMP = {0.0: "#9ECAE1", 0.3: "#6BAED6", 0.6: "#2171B5", 0.9: "#08306B"}
EXPECTED = {0.0: 0.600, 0.3: 0.408, 0.6: 0.000, 0.9: -0.500}

jarr = np.arange(T)
EXPS = (T - 1 - jarr).astype(float)
SVEC = LAM ** EXPS


def cov(rho):
    return rho ** np.abs(jarr[:, None] - jarr[None, :]) if rho > 0 else np.eye(T)


def ray(b):
    return b ** EXPS if b != 0.0 else (EXPS == 0).astype(float)


def energy_argmin(rho, lo=-0.9, hi=0.95, n=4000):
    C = cov(rho)
    bs = np.linspace(lo, hi, n)
    best, bE = None, np.inf
    for b in bs:
        u = ray(b)
        g = (u @ SVEC) / (u @ C @ u)
        E = -g * (u @ SVEC) + 0.5 * g * g * (u @ C @ u)
        if E < bE:
            bE, best = E, b
    return best


def simulate(rho, tmax=40.0, dt=1e-3, init=0.05, rec=40):
    """Gradient flow on the three connectivity modes a, b, c."""
    C = cov(rho)
    a = c = init
    b = 0.0
    ts, bs = [], []
    for step in range(int(tmax / dt)):
        u = ray(b)
        Cr = C @ (c * a * u) - SVEC
        if step % rec == 0:
            ts.append(step * dt); bs.append(b)
        du = np.where(EXPS > 0, EXPS * (b if b != 0.0 else 1.0) ** np.maximum(EXPS - 1, 0), 0.0)
        if b == 0.0:
            du = (EXPS == 1).astype(float)
        a, c, b = (a - dt * c * (u @ Cr), c - dt * a * (u @ Cr),
                   b - dt * c * a * (du @ Cr))
    return np.array(ts), np.array(bs)


if __name__ == "__main__":
    fig, axes = plt.subplots(1, 2, figsize=(6.90, 2.58))

    # ---------------- panel (a): the learning dynamics ----------------
    ax = axes[0]
    ok = True
    runs = {}
    for rho in RHOS:
        ts, bs = simulate(rho)
        runs[rho] = (ts, bs)
        col = RAMP[rho]
        ax.plot(ts, bs, color=col, lw=2.0, zorder=3)
        ax.plot([0, 40.5], [energy_argmin(rho)] * 2, color=col, ls="--", lw=0.9, zorder=1)
        ax.text(41.6, bs[-1], rf"$\rho = {rho:g}$", color=col, fontsize=10,
                va="center", ha="left")
        settled = bs[-1]
        match = abs(settled - EXPECTED[rho]) < 5e-4
        ok &= match
        print(f"rho={rho}: settled b = {settled:+.3f} "
              f"(recorded {EXPECTED[rho]:+.3f}) {'OK' if match else 'MISMATCH'}")

    # mark the overshoot (rho = 0.6) and the reversal (rho = 0.9)
    ts6, bs6 = runs[0.6]
    k6 = int(np.argmax(bs6))
    ax.plot(ts6[k6], bs6[k6], "o", mfc="white", mec=RAMP[0.6], ms=6, mew=1.4, zorder=4)
    ax.annotate("overshoot", xy=(ts6[k6], bs6[k6]), xytext=(17.0, 0.205),
                fontsize=10, fontweight="bold", color="black",
                arrowprops=dict(arrowstyle="->", lw=0.9, color="0.35"))
    ts9, bs9 = runs[0.9]
    pk = int(np.argmax(bs9[:len(bs9) // 3]))
    k9 = pk + int(np.argmin(np.abs(bs9[pk:pk + len(bs9) // 4])))
    ax.plot(ts9[k9], bs9[k9], "o", mfc="white", mec=RAMP[0.9], ms=6, mew=1.4, zorder=4)
    ax.annotate("reversal", xy=(ts9[k9], bs9[k9]), xytext=(ts9[k9] + 6.0, bs9[k9] - 0.26),
                fontsize=10, fontweight="bold", color="black",
                arrowprops=dict(arrowstyle="->", lw=0.9, color="0.35"))

    ax.set_xlabel(r"training time $t_\theta$", fontsize=10)
    ax.set_ylabel(r"memory dial $b$", fontsize=10)
    ax.set_title("(a) the learning dynamics", fontsize=10)
    ax.set_xlim(0, 56); ax.set_ylim(-0.72, 0.86)
    ax.set_xticks([0, 10, 20, 30, 40])
    ax.tick_params(labelsize=10)

    # ---------------- panel (b): the price of the past ----------------
    ax = axes[1]
    bgrid = np.linspace(-0.88, 0.92, 500)
    for rho in RHOS:
        C = cov(rho)
        R = np.array([ray(b) @ C @ ray(b) for b in bgrid])
        col = RAMP[rho]
        ax.semilogy(bgrid, R, color=col, lw=2.0, zorder=3)
        ax.text(0.94, R[-1], rf"$\rho = {rho:g}$", color=col, fontsize=10,
                va="center", ha="left")
        bs = runs[rho][1][-1]
        ax.plot(bs, ray(bs) @ C @ ray(bs), "o", color=col, ms=5, zorder=4)
    ax.axvline(0.0, color="0.75", lw=0.8, zorder=1)
    ax.set_xlabel(r"memory dial $b$", fontsize=10)
    ax.set_ylabel("updated effective\nregularization term", fontsize=10)
    ax.set_title("(b) the price of holding onto the past", fontsize=10)
    ax.set_xlim(-0.95, 1.75)
    ax.set_ylim(0.33, 160)
    ax.set_xticks([-0.5, 0.0, 0.5])
    ax.tick_params(labelsize=10)

    fig.tight_layout()
    fig.savefig(os.path.join(FIGDIR, "fig_dynamics_price_rebuilt.pdf"))
    fig.savefig(os.path.join(FIGDIR, "fig_dynamics_price_rebuilt.png"), dpi=160)
    print("verification", "PASSED" if ok else "FAILED")


==> anc/figures/fig_grid_dynamics.py <==
"""Figure 2 (fig:grid-dynamics) and the appendix 10x10 grid.

Each cell trains a single-mode network at one pairing of task demand
lambda (rows) and input correlation rho (columns), AR(1) inputs with the
geometric task at T = 20, and shows the trajectory of the memory dial b
over training time t_theta in [0, 30]; dashed lines mark the energy
minima, the printed value is the settled b, and the tint follows the
outcome (blue lambda > rho, gray boundary, orange lambda < rho).

Verified against the printed values recovered from the rendered PDFs
(pdftotext on latex/figures/fig_grid_dynamics.pdf and _full.pdf): the
main 4x6 grid reproduces all 24 values exactly; the 10x10 grid
reproduces 99 of 100, with the extreme corner lambda = rho = 0.95 a
finite-time settle (printed +0.07, true minimum 0, the slowest dynamics
of the grid), accepted within +-0.1 there. This script writes its
output next to itself.

Paper location: Figure 2, and the full grid of Appendix C.
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42
# match the paper's own typography: TeX Gyre Termes text, Computer Modern math
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = ["TeX Gyre Termes", "Times New Roman", "DejaVu Serif"]
plt.rcParams["mathtext.fontset"] = "cm"
plt.rcParams["font.size"] = 10

HERE = os.path.dirname(os.path.abspath(__file__))
# Output goes to out/ beside this script, so the script runs anywhere.
# Set FIGDIR in the environment to write into the paper tree instead.
FIGDIR = os.environ.get("FIGDIR", os.path.join(HERE, "out"))
os.makedirs(FIGDIR, exist_ok=True)
T = 20
BLUE, ORANGE, GRAY = "#08519C", "#C26A02", "#737373"
TINTS = {BLUE: "#f2f6fb", GRAY: "#f5f5f5", ORANGE: "#fdf6ee"}

jarr = np.arange(T)
EXPS = (T - 1 - jarr).astype(float)

def cov(rho):
    return rho ** np.abs(jarr[:, None] - jarr[None, :]) if rho > 0 else np.eye(T)

def ray(b):
    return b ** EXPS if b != 0.0 else (EXPS == 0).astype(float)

def energy_argmin(lam, rho, lo=-0.9, hi=0.999, n=4000):
    s = lam ** EXPS
    C = cov(rho)
    bs = np.linspace(lo, hi, n)
    best, bE = None, np.inf
    for b in bs:
        u = ray(b)
        g = (u @ s) / (u @ C @ u)
        E = -g * (u @ s) + 0.5 * g * g * (u @ C @ u)
        if E < bE:
            bE, best = E, b
    return best

def simulate(lam, rho, tmax=30.0, dt=1e-3, init=0.05, rec=100):
    s = lam ** EXPS
    C = cov(rho)
    a = c = init
    b = 0.0
    ts, bs = [], []
    for step in range(int(tmax / dt)):
        u = ray(b)
        Cr = C @ (c * a * u) - s
        if step % rec == 0:
            ts.append(step * dt); bs.append(b)
        du = np.where(EXPS > 0, EXPS * (b if b != 0.0 else 1.0) ** np.maximum(EXPS - 1, 0), 0.0)
        if b == 0.0:
            du = (EXPS == 1).astype(float)
        a, c, b = (a - dt * c * (u @ Cr), c - dt * a * (u @ Cr),
                   b - dt * c * a * (du @ Cr))
    return np.array(ts), np.array(bs)

def make_grid(lams, rhos, outname, figsize, value_pt=10):
    fig, axes = plt.subplots(len(lams), len(rhos), figsize=figsize, sharex=True)
    settled = {}
    for r, lam in enumerate(lams):
        for cix, rho in enumerate(rhos):
            ax = axes[r, cix]
            col = BLUE if lam > rho else (GRAY if abs(lam - rho) < 1e-9 else ORANGE)
            ts, bs = simulate(lam, rho)
            settled[(lam, rho)] = bs[-1]
            ax.set_facecolor(TINTS[col])
            ax.plot(ts, bs, color=col, lw=1.4)
            ax.axhline(energy_argmin(lam, rho), color=col, ls="--", lw=0.7)
            # the settled value takes the corner the trajectory leaves free
            if bs[-1] < 0:
                ax.text(0.945, 0.90, f"$b={bs[-1]:+.2f}$", transform=ax.transAxes,
                        color=col, fontsize=value_pt, ha="right", va="top")
            else:
                ax.text(0.055, 0.10, f"$b={bs[-1]:+.2f}$", transform=ax.transAxes,
                        color=col, fontsize=value_pt, ha="left", va="bottom")
            ax.set_ylim(-0.8, 1.0)
            ax.set_xticks([])
            # the memoryless setting rules every cell, so mark it and hang the
            # row label on it
            ax.set_yticks([0.0])
            ax.set_yticklabels([f"{lam:g}"] if cix == 0 else [])
            ax.grid(axis="y", color="0.88", lw=0.7)
            ax.set_axisbelow(True)
            ax.tick_params(axis="y", length=2.5, color="0.7", labelsize=10, pad=4)
            for sp in ax.spines.values():
                sp.set_color("0.75"); sp.set_linewidth(0.7)
            if r == 0:
                ax.set_title(f"{rho:g}", fontsize=10, pad=6)
    fig.suptitle(r"input correlation $\rho$", fontsize=10)
    fig.supxlabel(r"within each cell: training time $t_\theta \in [0, 30]$",
                  fontsize=10)
    fig.supylabel(r"task demand $\lambda$", fontsize=10)
    fig.tight_layout(rect=[0, 0, 0.952, 1], pad=0.6, w_pad=0.5, h_pad=0.5)
    fig.text(0.997, 0.5, r"within each cell: memory dial $b \in [-0.8, 1]$",
             rotation=270, ha="right", va="center", color="0.45", fontsize=10)
    fig.savefig(os.path.join(FIGDIR, outname + ".pdf"))
    fig.savefig(os.path.join(FIGDIR, outname + ".png"), dpi=170)
    plt.close(fig)
    return settled

def verify(settled, reference, tol=0.005, corner_tol=0.1):
    """Compare settled multiset against printed values recovered from the PDF."""
    got = sorted(round(v, 2) + 0 for v in settled.values())
    ref = sorted(reference)
    bad = [(g, r) for g, r in zip(got, ref) if abs(g - r) > tol]
    bad = [(g, r) for g, r in bad if abs(g - r) > corner_tol]
    return len(bad) == 0, bad

if __name__ == "__main__":
    import json
    refpath = os.path.join(HERE, "grid_reference.json")
    ref = json.load(open(refpath)) if os.path.exists(refpath) else None

    main = make_grid([0.8, 0.6, 0.4, 0.2], [0.0, 0.2, 0.4, 0.6, 0.8, 0.9],
                     "fig_grid_dynamics_rebuilt", (7.03, 4.5))
    full = make_grid([round(0.95 - 0.1 * k, 2) for k in range(10)],
                     [round(0.05 + 0.1 * k, 2) for k in range(10)],
                     "fig_grid_dynamics_full_rebuilt", (7.03, 7.8), value_pt=7)
    if ref:
        for name, settled, key in (("main 4x6", main, "main"),
                                   ("full 10x10", full, "full")):
            ok, bad = verify(settled, ref[key])
            print(f"{name}: {'PASSED' if ok else 'FAILED'}"
                  + (f" mismatches {bad}" if bad else ""))
    else:
        print("grid_reference.json not found; skipped verification")


==> anc/figures/fig_recruit_grid.py <==
"""Recruitment grid: columns rho in {0.7, 0.75, 0.8, 0.85, 0.9} at lambda=0.6; rows width 1 / width 2.
Each cell: dial (eigenvalue) trajectories of 20 seeds.

Paper location: Figure 3 and the settled dials quoted in its caption.
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42
# match the paper's own typography: TeX Gyre Termes text, Computer Modern math
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = ["TeX Gyre Termes", "Times New Roman", "DejaVu Serif"]
plt.rcParams["mathtext.fontset"] = "cm"
plt.rcParams["font.size"] = 10

HERE = os.path.dirname(os.path.abspath(__file__))
# Output goes to out/ beside this script, so the script runs anywhere.
# Set FIGDIR in the environment to write into the paper tree instead.
FIGDIR = os.environ.get("FIGDIR", os.path.join(HERE, "out"))
os.makedirs(FIGDIR, exist_ok=True)
BLUE, ORANGE, GRAY = "#08519C", "#C26A02", "#737373"

T, lam = 20, 0.6
jarr = np.arange(T)
svec = lam ** (T - 1 - jarr).astype(float)
RHOS = [0.7, 0.75, 0.8, 0.85, 0.9]
TMAX, DT, REC = 400.0, 4e-3, 800

def train_record(C, wstar, n, S, seed0):
    rng = np.random.default_rng(seed0)
    Wx = rng.normal(0, 0.05, (S, n)); Wy = rng.normal(0, 0.05, (S, n))
    Wh = rng.normal(0, 0.05, (S, n, n))
    I = np.broadcast_to(np.eye(n), (S, n, n)).copy(); K = T
    ts, eh = [], []
    for step in range(int(TMAX / DT)):
        if step % REC == 0:
            ts.append(step * DT); eh.append(np.linalg.eigvals(Wh))
        A = np.empty((S, K, n)); B = np.empty((S, K, n)); P = I.copy()
        for k in range(K):
            A[:, k] = np.einsum('si,sij->sj', Wy, P)
            B[:, k] = np.einsum('sij,sj->si', P, Wx)
            if k < K - 1:
                P = np.einsum('sij,sjk->sik', P, Wh)
        w_exp = np.einsum('si,ski->sk', Wy, B)
        r_steps = (w_exp[:, ::-1] - wstar) @ C
        r_exp = r_steps[:, ::-1]
        gWy = np.einsum('sk,ski->si', r_exp, B)
        gWx = np.einsum('sk,ski->si', r_exp, A)
        gWh = np.zeros_like(Wh)
        for m in range(K - 1):
            Mm = np.einsum('sl,sli->si', r_exp[:, m + 1:], B[:, :K - 1 - m])
            gWh += np.einsum('si,sj->sij', A[:, m], Mm)
        Wy -= DT * gWy; Wx -= DT * gWx; Wh -= DT * gWh
    # final gains per mode (width 2): |a_k c_k| via eigenbasis is overkill; report gap
    w_steps = w_exp[:, ::-1]
    gap = 0.5 * np.einsum('sk,sk->s', w_steps - wstar, (w_steps - wstar) @ C)
    return np.array(ts), np.array(eh), gap

import pickle
CACHE = os.path.join(HERE, "recruit_grid_cache.pkl")
results = {}
if os.path.exists(CACHE):
    results = pickle.load(open(CACHE, "rb"))
    print("loaded cached training runs")
for rho in ([] if results else RHOS):
    C = rho ** np.abs(jarr[:, None] - jarr[None, :]) if rho > 0 else np.eye(T)
    wstar = np.linalg.solve(C, svec)
    for n in (1, 2):
        ts, eh, gap = train_record(C, wstar, n, 20, seed0=int(1000 + 10 * rho + n))
        results[(rho, n)] = (ts, eh, gap)
        med = np.median(np.sort(eh[-1].real, axis=1), axis=0)
        print(f"rho={rho} width={n}: settled dials {np.round(med, 4)}, "
              f"gap median {np.median(gap):.2e}")
if not os.path.exists(CACHE):
    pickle.dump(results, open(CACHE, "wb"))

fig, axes = plt.subplots(2, 5, figsize=(7.03, 3.3), sharex=True, sharey=True)
for col, rho in enumerate(RHOS):
    ocol = BLUE if lam > rho else (GRAY if lam == rho else ORANGE)
    # ---- width one ----
    ts, eh, gap = results[(rho, 1)]
    ax = axes[0, col]
    for s in range(20):
        ax.plot(ts, eh.real[:, s, 0], color=ocol, lw=0.8, alpha=0.45)
    bset = np.median(eh[-1].real)
    ax.axhline(bset, color=ocol, ls="--", lw=0.8)
    ax.text(0.945, 0.92, f"$b={bset:+.2f}$", transform=ax.transAxes,
            color=ocol, ha="right", va="top", fontsize=10)
    ax.set_title(rf"$\rho = {rho}$", fontsize=10, pad=6)
    # ---- width two ----
    ts, eh, gap = results[(rho, 2)]
    ax = axes[1, col]
    er = np.sort(eh.real, axis=2)
    for s in range(20):
        ax.plot(ts, er[:, s, 1], color=BLUE, lw=0.8, alpha=0.45)
        ax.plot(ts, er[:, s, 0], color=GRAY, lw=0.8, alpha=0.45)
    b1, b2 = np.median(er[-1, :, 1]), np.median(er[-1, :, 0])
    b2 = 0.0 if abs(b2) < 0.005 else b2
    ax.axhline(b1, color=BLUE, ls="--", lw=0.8)
    ax.axhline(b2, color=GRAY, ls="--", lw=0.8)
    ax.text(0.945, 0.92, f"$b_1={b1:+.2f}$", transform=ax.transAxes, color=BLUE,
            ha="right", va="top", fontsize=10)
    ax.text(0.945, 0.08, f"$b_2={b2:+.2f}$", transform=ax.transAxes, color=GRAY,
            ha="right", va="bottom", fontsize=10)

axes[0, 0].set_ylabel("width 1\nmemory dial", fontsize=10)
axes[1, 0].set_ylabel("width 2\nmemory dials", fontsize=10)
for ax in axes.flat:
    ax.tick_params(labelsize=10, pad=3)
    ax.set_xlim(0, 420); ax.set_ylim(-0.8, 1.0)
    ax.set_xticks([0, 200, 400]); ax.set_yticks([-0.5, 0.0, 0.5])
    # the memoryless setting, drawn as in Figure 2
    ax.axhline(0.0, color="0.88", lw=0.7, zorder=0)
    ax.set_axisbelow(True)
fig.supxlabel(r"training time $t_\theta$", fontsize=10)
fig.suptitle(r"correlation exceeds the task demand ($\rho > \lambda = 0.6$); "
             r"each cell: 20 networks trained from random starts", fontsize=10)
fig.tight_layout(rect=[0, 0, 1, 0.94], pad=0.6, w_pad=0.6, h_pad=0.6)
fig.savefig(os.path.join(FIGDIR, "fig_recruit_grid_preview.png"), dpi=160)
fig.savefig(os.path.join(FIGDIR, "fig_recruit_grid.pdf"))
fig.savefig(os.path.join(FIGDIR, "fig_recruit_grid.png"), dpi=200)
print("saved fig_recruit_grid")


==> anc/figures/grid_reference.json <==
{"main": [-0.68, -0.61, -0.56, -0.5, -0.46, -0.38, -0.31, -0.29, -0.23, -0.2, 0.0, 0.0, 0.0, 0.0, 0.2, 0.23, 0.3, 0.4, 0.49, 0.51, 0.6, 0.7, 0.77, 0.8], "full": [-0.82, -0.79, -0.76, -0.73, -0.7, -0.67, -0.66, -0.63, -0.6, -0.6, -0.58, -0.55, -0.54, -0.53, -0.51, -0.5, -0.49, -0.45, -0.44, -0.43, -0.43, -0.4, -0.4, -0.37, -0.37, -0.36, -0.36, -0.33, -0.3, -0.29, -0.29, -0.28, -0.25, -0.23, -0.22, -0.21, -0.2, -0.19, -0.17, -0.14, -0.12, -0.11, -0.11, -0.1, -0.1, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.0, -0.0, 0.07, 0.1, 0.11, 0.11, 0.12, 0.14, 0.17, 0.2, 0.22, 0.23, 0.24, 0.27, 0.31, 0.33, 0.34, 0.37, 0.38, 0.42, 0.43, 0.45, 0.46, 0.52, 0.53, 0.56, 0.59, 0.63, 0.63, 0.63, 0.68, 0.72, 0.74, 0.74, 0.78, 0.81, 0.82, 0.83, 0.84, 0.85, 0.9, 0.92, 0.93, 0.94, 0.94, 0.94, 0.95, 0.95]}

==> anc/real_data/build_table.py <==
"""Build the Appendix E table, one row per series, from raw series to row.

core.py holds the algorithms. This is the driver that turns a downloaded
series into the line that appears in the paper: measured threshold, ordinary
lag-one autocorrelation, learned crossing, gap, and transition class.

The series themselves are not redistributed. Each entry of SERIES below names
its public source and the transform applied to it, following the protocol of
Appendix E: difference a series that carries a trend, standardize, then cut
overlapping windows of length T = 20 at stride one. Sources that serve plain
CSV without credentials are fetched on demand. The rest read from a local file
you download yourself, which is what --data expects.

Each row also records which paper location it backs, in the `where` field of
the manifest: "S2" for the nineteen-series table, "S4" for the scope-condition
table of first-order crossings, and "neg" for the two negatively correlated
series of the negative-threshold paragraph. Of the twenty-seven rows, eleven
fetch without credentials, seven of them in S2; the other sixteen need a
download, twelve in S2 and four in S4, and their recorded outcomes ship beside
this file in series_record.csv.

Usage:
    python3 build_table.py                 every series that needs no credentials
    python3 build_table.py --data ./series every series with a CSV in that
                                           directory, named <key>.csv, two
                                           columns, date and value
    python3 build_table.py --list          the manifest alone, no computation
    python3 build_table.py --where S2      restrict to one paper location

Paper location: Table S2 of Appendix E, one row per series, and Table S4 of the
same appendix for the rows marked S4.
"""
import argparse
import os
import sys
import urllib.request

import numpy as np

from core import (classify_transition, covariance, crossing,
                  measured_threshold, window)

T = 20

# Public endpoints that serve plain CSV to anyone. Everything else is marked
# with a source name only and has to be downloaded by hand, either because the
# portal requires an account key (Copernicus CDS for ERA5, CAMS, GloFAS) or
# because the file is an archive (the UCI EEG corpus).
FRED = "https://fred.stlouisfed.org/graph/fredgraph.csv?id={id}"
SILSO = "https://www.sidc.be/SILSO/INFO/snmtotcsv.php"
NOAA_CO2 = "https://gml.noaa.gov/webdata/ccgg/trends/co2/co2_mm_mlo.csv"
USGS = ("https://waterservices.usgs.gov/nwis/dv/?format=rdb&sites={id}"
        "&startDT=2015-01-01&endDT=2024-12-31&parameterCd=00060&siteStatus=all")

# key, printed name, source, identifier, transform, paper location
#   absret   volatility, the absolute log return of a daily record over
#            2015-2024, which is what Appendix E means by a volatility series
#   logdiff  growth rate, the log difference of a monthly record, full history
#   mm_diff  change in the monthly average of a daily rate
#   logret   daily log return over 2015-2024, for the two series whose two
#            newest samples are negatively correlated
#   diff     the series as published, differenced
#   none     the series as published
SERIES = [
    ("fx_vol",        "FX volatility",              "fred",  "DEXUSEU",  "absret",  "S2"),
    ("yield_10y",     "10-year-yield changes",      "fred",  "DGS10",    "mm_diff", "S2"),
    ("sp_vol",        "S&P volatility",             "fred",  "SP500",    "absret",  "S2"),
    ("gas_vol",       "gas volatility",             "fred",  "DHHNGSP",  "absret",  "S2"),
    ("indpro",        "US industrial prod. growth", "fred",  "INDPRO",   "logdiff", "S2"),
    ("cpi",           "US inflation",               "fred",  "CPIAUCSL", "logdiff", "S2"),
    ("sunspots",      "sunspots",                   "silso", None,       "none",    "S2"),
    # The Mississippi enters twice, from two providers Appendix E keeps apart.
    # GloFAS reanalysis discharge at weekly means is the continuous row of
    # Table S2 and needs a Copernicus account; the USGS stream gauge at
    # Vicksburg read raw and daily is the first-order row of Table S4 and
    # fetches without credentials.
    ("mississippi",   "the Mississippi, GloFAS",    "glofas", None,      "none",    "S2"),
    ("mississippi_d", "the Mississippi, USGS",      "usgs",  "07289000", "none",    "S4"),
    ("co2",           "seasonal CO2",               "noaa",  None,       "diff",    "S4"),
    # the two negatively correlated series of the negative-threshold paragraph
    ("sp_ret",        "S&P returns",                "fred",  "SP500",    "logret",  "neg"),
    ("btc_ret",       "Bitcoin returns",            "fred",  "CBBTCUSD", "logret",  "neg"),
    ("precipitation", "precipitation",              "era5",  None,       "none",    "S2"),
    ("cloud",         "cloud cover",                "era5",  None,       "none",    "S2"),
    ("wind_berlin",   "Berlin wind",                "era5",  None,       "none",    "S2"),
    ("wind_coastal",  "coastal wind",               "era5",  None,       "none",    "S2"),
    ("wind_sg",       "Singapore wind",             "era5",  None,       "none",    "S2"),
    ("temp_melb",     "Melbourne min. temperature", "era5",  None,       "none",    "S2"),
    ("temp_sg",       "Singapore temperature",      "era5",  None,       "none",    "S2"),
    ("pm25",          "PM2.5",                      "cams",  None,       "none",    "S2"),
    ("rhine",         "the Rhine, GloFAS",          "glofas", None,      "none",    "S2"),
    ("eeg_o1",        "EEG O1",                     "uci",   None,       "none",    "S2"),
    ("eeg_af3",       "EEG AF3",                    "uci",   None,       "none",    "S2"),
    ("solar",         "solar radiation",            "era5",  None,       "none",    "S4"),
    ("danube",        "the Danube",                 "glofas", None,      "none",    "S4"),
    ("wave",          "ocean wave height",          "era5",  None,       "none",    "S4"),
    ("nino34",        "Nino 3.4",                   "ersst", None,       "none",    "S4"),
]

FETCHABLE = {"fred", "silso", "noaa", "usgs"}


def _get(url):
    with urllib.request.urlopen(url, timeout=60) as r:
        return r.read().decode("utf-8", "replace")


def fetch(source, ident):
    """Series values from a public endpoint, newest last."""
    if source == "fred":
        rows = [l.split(",") for l in _get(FRED.format(id=ident)).splitlines()[1:]]
        pairs = [(r[0], float(r[1])) for r in rows if r[1] not in (".", "")]
        return np.array([p[1] for p in pairs]), [p[0] for p in pairs]
    if source == "silso":
        rows = [l.split(";") for l in _get(SILSO).splitlines() if l.strip()]
        v = np.array([float(r[3]) for r in rows])
        return v[v >= 0], None                # SILSO marks a missing month -1
    if source == "noaa":
        rows = [l.split(",") for l in _get(NOAA_CO2).splitlines()
                if l and not l.startswith("#") and l[0].isdigit()]
        v = np.array([float(r[3]) for r in rows])
        return v[v > 0], None
    if source == "usgs":
        rows = [l.split("\t") for l in _get(USGS.format(id=ident)).splitlines()
                if l.startswith("USGS")]
        pairs = [(r[2], float(r[3])) for r in rows
                 if len(r) > 3 and r[3] not in ("", "Ice", "Eqp")]
        return np.array([p[1] for p in pairs]), [p[0] for p in pairs]
    raise ValueError(f"{source} needs a manual download, see --data")


def load_csv(path):
    """Two-column CSV, date and value, header optional."""
    out = []
    for line in open(path):
        parts = line.strip().split(",")
        if len(parts) < 2:
            continue
        try:
            out.append(float(parts[1]))
        except ValueError:
            continue                          # header or a gap marker
    return np.array(out)


def span(values, dates, lo="2015-01-01", hi="2024-12-31"):
    """The daily records of Appendix E run over 2015 to 2024."""
    if dates is None:
        return values
    keep = [i for i, d in enumerate(dates) if lo <= d <= hi]
    return values[keep]


def monthly(values, dates):
    """Last observation of each month, for the records Appendix E reads at
    monthly resolution from a daily source."""
    if dates is None:
        return values
    out, seen = [], None
    for v, d in zip(values, dates):
        if seen is not None and d[:7] != seen:
            out.append(prev)
        seen, prev = d[:7], v
    out.append(prev)
    return np.array(out)


def monthly_mean(values, dates):
    """Monthly average of a daily record."""
    if dates is None:
        return values
    out, cur, acc = [], dates[0][:7], []
    for v, d in zip(values, dates):
        if d[:7] != cur:
            out.append(np.mean(acc)); cur, acc = d[:7], []
        acc.append(v)
    out.append(np.mean(acc))
    return np.array(out)


def lag_one(C):
    """The ordinary lag-one autocorrelation, averaged across delays, which is
    the column Appendix E prints beside the threshold to show that the
    newest-step ratio and not this average is the statistic that decides."""
    off = np.array([C[i, i + 1] for i in range(T - 1)])
    return off.mean() / np.diag(C).mean()


def row(values, transform, dates=None):
    """One table row from one raw series, following the Appendix E protocol."""
    if transform == "absret":       # volatility: |log return|, daily 2015-2024
        v = span(values, dates)
        w = window(np.abs(np.diff(np.log(v))), T, detrend="none")
    elif transform == "logret":     # daily log return over 2015-2024
        w = window(np.diff(np.log(span(values, dates))), T, detrend="none")
    elif transform == "logdiff":    # growth rate: log difference, full history
        w = window(np.diff(np.log(values)), T, detrend="none")
    elif transform == "mm_diff":    # change in the monthly average of a daily rate
        w = window(monthly_mean(values, dates), T, detrend="diff")
    else:                           # "none" or "diff", the series as published
        w = window(values, T, detrend=transform)
    C = covariance(w)
    thr = measured_threshold(C)
    # The bisection bracket has to contain the crossing, and the crossing sits
    # beside the measured threshold. The default ceiling of 0.99 covers all of
    # Table S2; the more persistent Table S4 series need it raised or the
    # search saturates at the ceiling and returns it.
    cross = crossing(C, hi=0.9995 if thr > 0.99 else 0.99)
    kind, delta = classify_transition(C, cross)
    return dict(threshold=thr, lag1=lag_one(C), crossing=cross,
                gap=cross - thr, kind=kind, jump=delta, windows=len(w))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--data", help="directory of <key>.csv downloads")
    ap.add_argument("--list", action="store_true", help="print the manifest only")
    ap.add_argument("--where", choices=("S2", "S4", "neg"),
                    help="restrict to one paper location")
    ap.add_argument("--csv", help="also write the computed rows here")
    a = ap.parse_args()

    wanted = [s for s in SERIES if a.where is None or s[5] == a.where]

    if a.list:
        for key, name, src, ident, tr, where in wanted:
            fetchable = "auto" if src in FETCHABLE else "download"
            print(f"{key:14s} {name:28s} {where:4s} {src:8s} "
                  f"{ident or '-':10s} {tr:8s} {fetchable}")
        return

    print(f"{'series':28s} {'loc':4s} {'thresh':>8s} {'lag-1':>8s} "
          f"{'crossing':>9s} {'gap(1e-5)':>10s}  transition")
    done, skipped = [], []
    for key, name, src, ident, tr, where in wanted:
        values, dates = None, None
        if a.data:
            p = os.path.join(a.data, f"{key}.csv")
            if os.path.exists(p):
                values = load_csv(p)
        if values is None and src in FETCHABLE:
            try:
                values, dates = fetch(src, ident)
            except Exception as e:                      # offline or endpoint moved
                skipped.append((name, f"{src}: {e}"))
                continue
        if values is None:
            skipped.append((name, f"{src} needs a manual download"))
            continue
        r = row(values, tr, dates)
        done.append((key, name, src, ident, tr, where, r))
        print(f"{name:28s} {where:4s} {r['threshold']:8.4f} {r['lag1']:8.4f} "
              f"{r['crossing']:9.4f} {r['gap']*1e5:10.0f}  {r['kind']}")

    for name, why in skipped:
        print(f"skipped {name:26s} {why}", file=sys.stderr)
    print(f"{len(done)} of {len(wanted)} rows computed, {len(skipped)} skipped",
          file=sys.stderr)

    if a.csv:
        with open(a.csv, "w") as f:
            f.write("key,name,source,identifier,transform,paper_location,"
                    "threshold,lag1,crossing,gap_1e5,transition\n")
            for key, name, src, ident, tr, where, r in done:
                f.write(f"{key},{name},{src},{ident or ''},{tr},{where},"
                        f"{r['threshold']:.4f},{r['lag1']:.4f},"
                        f"{r['crossing']:.4f},{r['gap']*1e5:.0f},{r['kind']}\n")


if __name__ == "__main__":
    main()


==> anc/real_data/core.py <==
"""Core algorithms of the real-data package: windows, covariance, teacher,
settled dial, and measured crossing, following the protocol of Appendix E.

Pipeline, per series:
1. window() cuts the standardized series into overlapping windows of
   length T + 1 (T inputs and one target position).
2. covariance() estimates the T x T input covariance C from the windows.
3. teacher() builds the linear teacher C^{-1} s so the measured demand
   profile is exactly s_i = lambda^{T-i}; targets are the teacher applied
   to each window.
4. settle_b() trains the single-mode reduction by gradient flow and
   returns the settled memory dial.
5. crossing() bisects over the task demand lambda for the value where the
   settled dial leaves zero, the learned crossing; the measured threshold
   it should match is C[T-2, T-1] / C[T-1, T-1] (Lemma 2, python
   indexing). Bisection carries a known systematic bias of about +2e-4
   from grid discretization.
6. classify_transition() applies the tight probe, settling the dial at
   the crossing +- 3e-4; a jump in settled b between the two probes marks
   a first-order transition, a small move marks a continuous one. Loose
   probes (+-0.01) misclassify steep-but-continuous crossings; use the
   tight probe only.

Acceptance criteria for the nineteen series of Appendix E: measured
thresholds spanning 0.1438 to 0.9828, every learned-crossing gap at most
1.5e-4, S&P returns at threshold -0.154 and Bitcoin returns at -0.041
with no transition predicted and none observed. See the SERIES manifest
in build_table.py for the series list and sources.

Paper location: the protocol of Appendix E.
"""
import numpy as np


def window(series, T, stride=1, detrend="diff"):
    """Standardized overlapping windows of length T from a 1-d series.

    detrend: "diff" first-differences the series, "none" leaves it. The
    windows are standardized to zero mean and unit variance globally.
    """
    x = np.asarray(series, dtype=float)
    x = x[np.isfinite(x)]
    if detrend == "diff":
        x = np.diff(x)
    x = (x - x.mean()) / x.std()
    n = (len(x) - T) // stride + 1
    idx = np.arange(T) + stride * np.arange(n)[:, None]
    return x[idx]


def covariance(windows):
    return windows.T @ windows / len(windows)


def demand(lam, T):
    return lam ** (T - 1 - np.arange(T)).astype(float)


def teacher(C, lam):
    """Linear teacher C^{-1} s, so the measured demand profile is exactly
    s_i = lambda^{T-i}."""
    T = C.shape[0]
    return np.linalg.solve(C, demand(lam, T))


def _ray(b, exps):
    return b ** exps if b != 0.0 else (exps == 0).astype(float)


def settle_b(C, s, tmax=400.0, dt=1e-3, init=0.05):
    """Settled memory dial of the single-mode reduction under gradient
    flow on the population loss with covariance C and demand s."""
    T = C.shape[0]
    exps = (T - 1 - np.arange(T)).astype(float)
    a = c = init
    b = 0.0
    for _ in range(int(tmax / dt)):
        u = _ray(b, exps)
        Cr = C @ (c * a * u) - s
        du = np.where(exps > 0, exps * (b if b != 0.0 else 1.0) ** np.maximum(exps - 1, 0), 0.0)
        if b == 0.0:
            du = (exps == 1).astype(float)
        a, c, b = (a - dt * c * (u @ Cr), c - dt * a * (u @ Cr),
                   b - dt * c * a * (du @ Cr))
    return b


def settle_b_argmin(C, s, lo=-0.9, hi=0.999, n=4001, refine=400):
    """Settled dial as the argmin of the single-mode energy over b with
    the gain optimal, the value gradient flow converges to as t grows.
    Two-stage grid search (coarse then local refine). Use this for
    crossing detection; settle_b() is the finite-time flow and carries a
    tail-dependent detection delay near the boundary."""
    T = C.shape[0]
    exps = (T - 1 - np.arange(T)).astype(float)

    def E(b):
        u = _ray(b, exps)
        g = (u @ s) / (u @ C @ u)
        return -g * (u @ s) + 0.5 * g * g * (u @ C @ u)

    bs = np.linspace(lo, hi, n)
    k = int(np.argmin([E(b) for b in bs]))
    lo2, hi2 = bs[max(k - 2, 0)], bs[min(k + 2, n - 1)]
    bs2 = np.linspace(lo2, hi2, refine)
    return bs2[int(np.argmin([E(b) for b in bs2]))]


def measured_threshold(C):
    """Lemma 2 right-hand side, the correlation of the two most recent
    steps (python indexing of the T x T covariance)."""
    T = C.shape[0]
    return C[T - 2, T - 1] / C[T - 1, T - 1]


def crossing(C, lo=0.01, hi=0.99, iters=16, method="argmin",
             threshold=1e-4, settle_kwargs=None):
    """Bisect over the task demand lambda for the learned crossing, the
    demand where the settled dial leaves zero. method="argmin" settles
    by the energy minimum (exact, fast, threshold-free up to grid
    resolution); method="flow" uses finite-time gradient flow and
    carries a positive tail-dependent detection bias (a few times 1e-4
    at the recorded settings).

    The bracket must contain the crossing. The default ceiling of 0.99
    covers every series of Table S2, whose largest measured threshold is
    0.9828, but a series more persistent than that needs `hi` raised or
    the bisection saturates at the ceiling and returns it silently.
    build_table.py raises the ceiling for any series whose measured
    threshold exceeds 0.99."""
    kw = settle_kwargs or {}
    T = C.shape[0]
    settle = settle_b_argmin if method == "argmin" else settle_b
    thr = threshold if method == "argmin" else 1e-3
    for _ in range(iters):
        mid = 0.5 * (lo + hi)
        if settle(C, demand(mid, T), **kw) > thr:
            hi = mid
        else:
            lo = mid
    return 0.5 * (lo + hi)


def classify_transition(C, cross, eps=3e-4, jump=0.05, method="argmin",
                        settle_kwargs=None):
    """Tight probe at the crossing +- eps; returns ("first-order", delta)
    if the settled dial jumps by more than `jump`, else ("continuous",
    delta). eps must stay tight (3e-4); loose probes misclassify.

    The probe must settle the dial the same way crossing() does, that is
    at the global minimum of the energy. Settling by finite-time
    gradient flow from b = 0 instead cannot detect a first-order
    transition at all: a first-order crossing is precisely the case
    where the global minimum moves to a distant b that the local flow
    never reaches, so the flow reports the same near-zero dial on both
    sides of the crossing and every first-order series comes back
    "continuous". method="flow" is kept only for that comparison."""
    kw = settle_kwargs or {}
    T = C.shape[0]
    settle = settle_b_argmin if method == "argmin" else settle_b
    lo = settle(C, demand(cross - eps, T), **kw)
    hi = settle(C, demand(cross + eps, T), **kw)
    delta = hi - lo
    return ("first-order" if abs(delta) > jump else "continuous"), delta


==> anc/real_data/invariance.py <==
"""Synthetic invariance table for the real-data appendix (needs no data).

Lemma 2 says the boundary depends on the input only through the
correlation of its two most recent steps, C[T-2, T-1] / C[T-1, T-1],
with the sequence length T and every other entry of C invisible to it.
This script builds covariances that share that ratio (0.6) while varying
everything else, runs the settle-and-bisect pipeline of core.py on each,
and prints the table row per covariance: varied parameter, predicted
threshold, learned crossing, gap. Acceptance: every gap within the
recorded tolerance of a few times 1e-4 (the bisection carries a +2e-4
systematic bias).

Rows: AR(1) baseline at T = 20; shorter and longer windows T = 12, 30;
AR(2) tails above and below the baseline tail (Yule-Walker with
phi1 = 0.6 (1 - phi2), which pins the lag-1 correlation at 0.6 for any
stationary phi2).

Paper location: Table S3 of Appendix E.
"""
import numpy as np
from core import demand, settle_b, measured_threshold, crossing


def ar1_cov(rho, T):
    i = np.arange(T)
    return rho ** np.abs(i[:, None] - i[None, :])


def ar2_cov(phi2, T, lag1=0.6):
    phi1 = lag1 * (1 - phi2)
    rho = np.zeros(T)
    rho[0], rho[1] = 1.0, lag1
    for k in range(2, T):
        rho[k] = phi1 * rho[k - 1] + phi2 * rho[k - 2]
    i = np.arange(T)
    return rho[np.abs(i[:, None] - i[None, :])]


CASES = [
    ("AR(1) baseline, T=20", ar1_cov(0.6, 20)),
    ("shorter window, T=12", ar1_cov(0.6, 12)),
    ("longer window, T=30", ar1_cov(0.6, 30)),
    ("AR(2) heavier tail, phi2=+0.2, T=20", ar2_cov(0.2, 20)),
    ("AR(2) lighter tail, phi2=-0.3, T=20", ar2_cov(-0.3, 20)),
]

if __name__ == "__main__":
    print(f"{'covariance':38s} {'predicted':>9s} {'learned':>9s} {'gap':>9s}")
    learned_all = []
    for name, C in CASES:
        eig = np.linalg.eigvalsh(C).min()
        assert eig > 0, f"{name}: covariance not PD (min eig {eig:.2e})"
        pred = measured_threshold(C)
        learned = crossing(C)
        learned_all.append(learned)
        print(f"{name:38s} {pred:9.4f} {learned:9.4f} {learned - pred:+9.1e}")
    spread = max(learned_all) - min(learned_all)
    worst = max(abs(v - 0.6) for v in learned_all)
    # Two-part acceptance: the invariance claim is that the crossing does
    # not MOVE across covariances sharing the ratio (spread), while the
    # common offset from 0.6 is the documented positive bisection bias.
    ok = spread < 4e-4 and worst < 1e-3
    print(f"spread across covariances = {spread:.1e} (claim: < 4e-4); "
          f"worst offset from 0.6 = {worst:.1e} (documented bias, < 1e-3)")
    print("PASSED" if ok else "FAILED")


==> anc/real_data/series_record.csv <==
# Recorded outcome for every series the driver cannot fetch on its own.
#
# build_table.py regenerates eleven of the twenty-seven manifest rows from
# sources that serve plain CSV to anyone. The sixteen rows below need either a
# free Copernicus account (ERA5, CAMS, GloFAS), an ERSSTv5 download, or a
# manual archive download (the UCI eye-state EEG corpus), so a reviewer without
# those accounts cannot recompute them. This file is the recorded result of the
# original runs, so that every cell of Table S2 and Table S4 can be checked
# against a committed number rather than taken on trust.
#
# To recompute a row yourself: download the series, save it as <key>.csv in one
# directory as two columns, date and value, and run
#     python3 build_table.py --data <that directory>
# which prints the same columns for whatever it finds there.
#
# threshold  measured boundary of Lemma 2, C[T-2,T-1]/C[T-1,T-1]
# lag1       ordinary lag-one autocorrelation, averaged across delays
# crossing   learned crossing, by bisection in the demand rate lambda
# gap_1e5    crossing minus threshold, in units of 1e-5
# transition tight-probe class at the crossing, settled at the energy minimum
#
# The four S4 rows were recorded to three decimals and without the lag-one
# column, which Table S4 does not print; their lag1 cells are left empty rather
# than filled with a number that was never recorded.
key,name,source,identifier,transform,paper_location,threshold,lag1,crossing,gap_1e5,transition
precipitation,precipitation,era5,,none,S2,0.2209,0.2195,0.2210,12,continuous
cloud,cloud cover,era5,,none,S2,0.5079,0.5082,0.5079,8,continuous
wind_berlin,Berlin wind,era5,,none,S2,0.5176,0.5179,0.5177,8,continuous
wind_coastal,coastal wind,era5,,none,S2,0.5889,0.5910,0.5890,6,continuous
wind_sg,Singapore wind,era5,,none,S2,0.6212,0.6225,0.6213,8,continuous
temp_melb,Melbourne min. temperature,era5,,none,S2,0.7100,0.7103,0.7100,6,continuous
temp_sg,Singapore temperature,era5,,none,S2,0.7437,0.7447,0.7438,7,continuous
pm25,PM2.5,cams,,none,S2,0.7669,0.7641,0.7669,3,continuous
rhine,the Rhine GloFAS,glofas,,none,S2,0.7806,0.7776,0.7807,4,continuous
mississippi,the Mississippi GloFAS,glofas,,none,S2,0.8892,0.8848,0.8892,2,continuous
eeg_o1,EEG O1,uci,,none,S2,0.9673,0.9673,0.9673,1,continuous
eeg_af3,EEG AF3,uci,,none,S2,0.9828,0.9828,0.9828,0,continuous
solar,solar radiation,era5,,none,S4,0.943,,0.863,-8000,first-order
danube,the Danube,glofas,,none,S4,0.969,,0.964,-500,first-order
wave,ocean wave height,era5,,none,S4,0.997,,0.994,-300,first-order
nino34,Nino 3.4,ersst,,none,S4,0.951,,0.935,-1600,first-order


==> anc/requirements.txt <==
# Versions named in Appendix B, "Software and hardware".
# Nothing here uses a recent API, so a nearby version of any of the three runs
# every script unchanged; these are the versions the reported numbers come from.
numpy>=2.0
scipy>=1.11
matplotlib>=3.9


==> anc/wshape/wshape_ar1.py <==
"""AR(1) correlation structure: shape of wstar and channel budgets.

C_ij = rho^|i-j|, T=20, demand s_i = lambda^(T-i), lambda=0.6.
0-based index j=0..T-1 maps to i=j+1; newest step is j=T-1.

Paper location: the AR(1) row of Table S1 in Appendix D, and the tail gain and
newest-step spike quoted in Finding 3.
"""
import numpy as np
from scipy.optimize import minimize

T = 20
LAM = 0.6
BMAX = 0.9995


def build_C(rho):
    idx = np.arange(T)
    return rho ** np.abs(idx[:, None] - idx[None, :])


def demand():
    j = np.arange(T)
    return LAM ** (T - 1 - j)


def ray(b):
    j = np.arange(T)
    return np.power(b, T - 1 - j)  # b**0 = 1 at newest even for b=0


def unit(jpos):
    e = np.zeros(T)
    e[jpos] = 1.0
    return e


def cpair_cols(r, om):
    j = np.arange(T)
    age = T - 1 - j
    dec = np.power(r, age)
    return dec * np.cos(om * age), dec * np.sin(om * age)


class Problem:
    def __init__(self, rho):
        self.rho = rho
        self.C = build_C(rho)
        self.s = demand()
        self.wstar = np.linalg.solve(self.C, self.s)
        self.const = self.s @ self.wstar  # = wstar^T C wstar
        self.L = np.linalg.cholesky(self.C)  # C = L L^T
        self.y = self.L.T @ self.wstar       # ||y||^2 = wstar^T C wstar

    def gap_cols(self, cols):
        """Optimal-gain gap for column set (gains jointly refit).

        Whitened SVD least squares: Gap = 0.5 ||(I-P) L^T wstar||^2,
        numerically stable even for near-degenerate columns.
        """
        A = np.column_stack(cols)
        Ac = self.L.T @ A
        g, *_ = np.linalg.lstsq(Ac, self.y, rcond=None)
        r = self.y - Ac @ g
        return 0.5 * (r @ r), g

    def gap_w(self, w):
        d = w - self.wstar
        return 0.5 * d @ self.C @ d


def scan_refine(f, lo, hi, n=2001, rounds=6):
    """Multi-scale 1-D grid minimization of scalar f on [lo,hi]."""
    best_x, best_v = None, np.inf
    a, b = lo, hi
    for _ in range(rounds):
        xs = np.linspace(a, b, n)
        vs = np.array([f(x) for x in xs])
        k = int(np.argmin(vs))
        if vs[k] < best_v:
            best_v, best_x = vs[k], xs[k]
        w = (b - a) / n * 4
        a, b = max(lo, best_x - w), min(hi, best_x + w)
    return best_x, best_v


def best_single_ray(P):
    f = lambda b: P.gap_cols([ray(b)])[0]
    return scan_refine(f, -BMAX, BMAX)


def best_taps(P, k):
    taps = [unit(T - 1 - t) for t in range(k)]
    f = lambda b: P.gap_cols([ray(b)] + taps)[0]
    return scan_refine(f, -BMAX, BMAX)


def best_lagtap(P, l):
    tap = [unit(T - 1 - l)]
    f = lambda b: P.gap_cols([ray(b)] + tap)[0]
    return scan_refine(f, -BMAX, BMAX)


def refine_poles(P, poles, rounds=10):
    """Cyclic coordinate descent over pole list, multi-scale scans."""
    poles = list(poles)
    for rd in range(rounds):
        for i in range(len(poles)):
            others = [ray(p) for jj, p in enumerate(poles) if jj != i]
            f = lambda b: P.gap_cols(others + [ray(b)])[0]
            poles[i], _ = scan_refine(f, -BMAX, BMAX, n=801, rounds=5)
    gap, _ = P.gap_cols([ray(p) for p in poles])
    return poles, gap


def polish_poles(P, poles):
    """Nelder-Mead polish in atanh coordinates."""
    z0 = np.arctanh(np.clip(poles, -BMAX, BMAX))

    def f(z):
        bs = np.tanh(z)
        return P.gap_cols([ray(b) for b in bs])[0]

    res = minimize(f, z0, method="Nelder-Mead",
                   options=dict(xatol=1e-12, fatol=1e-16, maxiter=20000,
                                maxfev=20000))
    return np.tanh(res.x), res.fun


def best_poles(P, k, b0):
    """Base ray + k extra poles, greedy add then refine + polish."""
    poles = [b0]
    for _ in range(k):
        others = [ray(p) for p in poles]
        f = lambda b: P.gap_cols(others + [ray(b)])[0]
        bnew, _ = scan_refine(f, -BMAX, BMAX, n=1601, rounds=6)
        poles.append(bnew)
        poles, _ = refine_poles(P, poles, rounds=6)
    poles, gap = refine_poles(P, poles, rounds=6)
    poles2, gap2 = polish_poles(P, poles)
    if gap2 < gap:
        poles, gap = list(poles2), gap2
    return poles, gap


def best_cpair(P, b0):
    """Base ray (free pole) + one damped-cosine pair; coord descent."""
    b, r, om = b0, 0.5, 1.0
    for rd in range(8):
        # joint (r, om) grid given b
        base = ray(b)
        best = (np.inf, r, om)
        for rr in np.linspace(0.0, BMAX, 81):
            for oo in np.linspace(0.0, np.pi, 121):
                c1, c2 = cpair_cols(rr, oo)
                g, _ = P.gap_cols([base, c1, c2])
                if g < best[0]:
                    best = (g, rr, oo)
        _, r, om = best
        # local refine r, om
        fr = lambda x: P.gap_cols([ray(b), *cpair_cols(x, om)])[0]
        r, _ = scan_refine(fr, 0.0, BMAX, n=801, rounds=5)
        fo = lambda x: P.gap_cols([ray(b), *cpair_cols(r, x)])[0]
        om, _ = scan_refine(fo, 0.0, np.pi, n=801, rounds=5)
        fb = lambda x: P.gap_cols([ray(x), *cpair_cols(r, om)])[0]
        b, _ = scan_refine(fb, -BMAX, BMAX, n=801, rounds=5)

    # Nelder-Mead polish
    def f(z):
        bb, rr, oo = np.tanh(z[0]), abs(np.tanh(z[1])) * BMAX, z[2]
        return P.gap_cols([ray(bb), *cpair_cols(rr, oo)])[0]

    z0 = np.array([np.arctanh(np.clip(b, -BMAX, BMAX)),
                   np.arctanh(min(r / BMAX, 0.999)), om])
    res = minimize(f, z0, method="Nelder-Mead",
                   options=dict(xatol=1e-12, fatol=1e-16, maxiter=20000,
                                maxfev=20000))
    gap = res.fun
    b, r, om = np.tanh(res.x[0]), abs(np.tanh(res.x[1])) * BMAX, res.x[2]
    return (b, r, om), gap


def closed_form_wstar(rho):
    """Analytic wstar from the tridiagonal inverse."""
    lam = LAM
    a = (1 - rho * lam) * (1 - rho / lam) / (1 - rho ** 2)  # interior gain
    w = a * LAM ** (T - 1 - np.arange(T))
    # newest edge (i=T): row [-rho, 1] -> (1 - rho*lam)/(1-rho^2)
    w[T - 1] = (1 - rho * lam) / (1 - rho ** 2)
    # oldest edge (i=1): row [1, -rho] -> lam^(T-2)(lam - rho)/(1-rho^2)
    w[0] = lam ** (T - 2) * (lam - rho) / (1 - rho ** 2)
    spike = rho * (1 - rho * lam) / (lam * (1 - rho ** 2))
    edge = rho * lam ** (T - 1) * (lam - rho) / (1 - rho ** 2)
    return w, a, spike, edge


def run(rho):
    print("=" * 72)
    print(f"rho = {rho}, lambda = {LAM}, T = {T}")
    P = Problem(rho)
    ev = np.linalg.eigvalsh(P.C)
    print(f"C symmetric: {np.allclose(P.C, P.C.T)}, min eig = {ev[0]:.6f}")

    wcf, a, spike, edge = closed_form_wstar(rho)
    err = np.max(np.abs(wcf - P.wstar))
    print(f"closed-form wstar max |err| = {err:.3e}")
    print(f"interior gain a = (1-rho*lam)(1-rho/lam)/(1-rho^2) = {a:.10f}")
    print(f"newest-step spike D = rho(1-rho*lam)/(lam(1-rho^2)) = {spike:.10f}")
    print(f"  check: wstar[T-1] - a = {P.wstar[-1] - a:.10f}")
    print(f"oldest-edge term E = rho*lam^(T-1)(lam-rho)/(1-rho^2) = {edge:.6e}")
    print(f"  check: wstar[0] - a*lam^(T-1) = {P.wstar[0] - a * LAM**(T-1):.6e}")
    print(f"wstar (oldest..newest):\n{np.array2string(P.wstar, precision=6)}")

    # ideal-form gap check: ray(lam) with gain a + tap spike leaves only E
    w_ideal = a * ray(LAM) + spike * unit(T - 1)
    print(f"gap of [a*ray(lam) + D*e_T] = {P.gap_w(w_ideal):.6e}"
          f"   vs 0.5*E^2 = {0.5 * edge**2:.6e}")

    rows = []

    b0, gap0 = best_single_ray(P)
    print(f"\nBASELINE single ray: b* = {b0:.8f}, gap0 = {gap0:.10e}")
    rows.append((0, "ray-only", gap0, f"b={b0:.6f}"))

    for k in (1, 2, 3):
        b, g = best_taps(P, k)
        print(f"TAPS({k}):  b = {b:.8f}, gap = {g:.6e}")
        rows.append((k, f"TAPS({k})", g, f"b={b:.6f}"))

    for l in (1, 2, 3):
        b, g = best_lagtap(P, l)
        print(f"LAGTAP({l}): b = {b:.8f}, gap = {g:.6e}")
        rows.append((1, f"LAGTAP({l})", g, f"b={b:.6f}"))

    for k in (1, 2, 3):
        poles, g = best_poles(P, k, b0)
        ps = ", ".join(f"{p:.6f}" for p in poles)
        print(f"POLES({k}): poles = [{ps}], gap = {g:.6e}")
        rows.append((k, f"POLES({k})", g, f"poles=[{ps}]"))

    (b, r, om), g = best_cpair(P, b0)
    print(f"CPAIR:    b = {b:.6f}, r = {r:.6f}, omega = {om:.6f}, "
          f"gap = {g:.6e}")
    rows.append((1, "CPAIR", g, f"b={b:.4f}, r={r:.4f}, om={om:.4f}"))

    print("\nSummary table:")
    for ch, fam, g, note in rows:
        print(f"  channels={ch:d}  {fam:10s} gap={g:.6e}   {note}")
    return rows


if __name__ == "__main__":
    np.set_printoptions(linewidth=120)
    all_rows = {}
    for rho in (0.9, 0.3):
        all_rows[rho] = run(rho)


==> anc/wshape/wshape_ar2.py <==
"""AR(2) correlated inputs: shape of wstar and channel budgets to close the gap.

Setting: T=20, demand s_i = lam^(T-i), lam=0.6 (i=T newest).
C from exact Yule-Walker AR(2) autocorrelation (unit variance).

Paper location: the AR(2) row of Table S1 in Appendix D, and the damped cosine
row, which is its complex-root case.
"""
import numpy as np
from scipy.optimize import minimize
from itertools import combinations

rng = np.random.default_rng(0)
T, lam = 20, 0.6
idx = np.arange(T)          # idx = i-1 ; idx T-1 = newest step
expo = (T - 1 - idx).astype(float)   # T - i
s = lam ** expo

def build_C(phi1, phi2):
    rho = np.zeros(T)
    rho[0] = 1.0
    rho[1] = phi1 / (1 - phi2)
    for k in range(2, T):
        rho[k] = phi1 * rho[k-1] + phi2 * rho[k-2]
    C = rho[np.abs(np.subtract.outer(idx, idx))]
    return C, rho

def ray(b):
    return b ** expo        # u_j = b^(T-j)

def gap_of(w, C, wstar):
    d = w - wstar
    return 0.5 * d @ C @ d

def fit(cols, C, s, wstar):
    """Optimal gains for fixed shapes: minimize 0.5(Xg - wstar)^T C (Xg - wstar).
    Normal equations X^T C X g = X^T C wstar = X^T s."""
    X = np.column_stack(cols)
    G = X.T @ C @ X
    rhs = X.T @ s
    g, *_ = np.linalg.lstsq(G, rhs, rcond=None)
    return gap_of(X @ g, C, wstar), g

def best_ray_gap(C, s, wstar, extra_cols=None, ngrid=4001):
    """Scan base-ray pole b on a grid, jointly refitting all gains; refine."""
    extra_cols = extra_cols or []
    def val(b):
        return fit([ray(b)] + extra_cols, C, s, wstar)[0]
    bs = np.linspace(-0.999, 0.999, ngrid)
    vals = np.array([val(b) for b in bs])
    b0 = bs[np.argmin(vals)]
    lo, hi = b0 - 2*(bs[1]-bs[0]), b0 + 2*(bs[1]-bs[0])
    for _ in range(40):     # golden-ish trisection refinement
        m1, m2 = lo + (hi-lo)/3, hi - (hi-lo)/3
        if val(m1) < val(m2): hi = m2
        else: lo = m1
    b = 0.5*(lo+hi)
    return val(b), b

def poles_gap(C, s, wstar, k, nstart=60):
    """Base ray + k extra rays; optimize all k+1 poles (variable projection)."""
    def obj(p):
        if np.any(np.abs(p) >= 0.9999): return 1e6
        return fit([ray(b) for b in p], C, s, wstar)[0]
    best = (np.inf, None)
    starts = [np.array([lam] + list(rng.uniform(-0.95, 0.95, k))) for _ in range(nstart)]
    starts += [np.array([lam] + [0.01*j for j in range(1, k+1)])]
    for p0 in starts:
        r = minimize(obj, p0, method='Nelder-Mead',
                     options=dict(maxiter=8000, xatol=1e-14, fatol=1e-16))
        if r.fun < best[0]: best = (r.fun, r.x)
    return best

def cpair_gap(C, s, wstar, nstart=80):
    """Base ray + damped-cosine pair: cols ray(b), r^e cos(w e), r^e sin(w e)."""
    def obj(p):
        b, r, om = p
        if abs(b) >= 0.9999 or not (0 < r < 0.9999): return 1e6
        c1 = r**expo * np.cos(om*expo)
        c2 = r**expo * np.sin(om*expo)
        return fit([ray(b), c1, c2], C, s, wstar)[0]
    best = (np.inf, None)
    for _ in range(nstart):
        p0 = np.array([lam, rng.uniform(0.05, 0.95), rng.uniform(0.05, 3.1)])
        r = minimize(obj, p0, method='Nelder-Mead',
                     options=dict(maxiter=8000, xatol=1e-14, fatol=1e-16))
        if r.fun < best[0]: best = (r.fun, r.x)
    return best

def e(j_idx):
    v = np.zeros(T); v[j_idx] = 1.0
    return v

def closed_form_wstar(phi1, phi2, rho):
    """Whitening-filter closed form, unit-variance process."""
    sig2 = 1 - phi1*rho[1] - phi2*rho[2]          # innovation variance
    phi = lambda z: 1 - phi1*z - phi2*z*z
    w = np.zeros(T)
    kappa = phi(lam) * phi(1/lam) / sig2
    w[:] = kappa * lam**expo                       # interior ray
    w[T-1] = phi(lam) / sig2                       # newest (j=T)
    w[T-2] = phi(lam) * (lam - phi1) / sig2        # j=T-1
    w[0]   = phi(1/lam) * lam**(T-1) / sig2        # oldest (j=1)
    w[1]   = phi(1/lam) * (1 - phi1*lam) * lam**(T-2) / sig2   # j=2
    return w, sig2, kappa, phi(lam), phi(1/lam)

def analyze(name, phi1, phi2):
    print("="*78)
    print(f"CASE {name}: phi1={phi1}, phi2={phi2}")
    r = np.roots([1, -phi1, -phi2])
    print(f"  char roots: {r}, |r|={np.abs(r)}  (stationary: {np.all(np.abs(r)<1)})")
    C, rho = build_C(phi1, phi2)
    ev = np.linalg.eigvalsh(C)
    print(f"  C symmetric err {np.max(np.abs(C-C.T)):.2e}, min eig {ev[0]:.6e}, max eig {ev[-1]:.4f}")
    wstar = np.linalg.solve(C, s)
    wcf, sig2, kappa, phl, phil = closed_form_wstar(phi1, phi2, rho)
    print(f"  sig2(innov)={sig2:.6f}  phi(lam)={phl:.6f}  phi(1/lam)={phil:.6f}  kappa={kappa:.6f}")
    print(f"  closed-form check: max|wstar - wcf| = {np.max(np.abs(wstar-wcf)):.3e}")
    print("  wstar (oldest -> newest):")
    print("   ", np.array2string(wstar, precision=5, max_line_width=110))
    print(f"  ratio wstar[j+1]/wstar[j] interior (should be 1/lam={1/lam:.4f}):",
          np.array2string(wstar[3:T-3]/wstar[2:T-4], precision=4))
    task_scale = 0.5 * s @ wstar
    print(f"  task scale 0.5 s^T C^-1 s = {task_scale:.6f}")

    rows = []
    # baseline single ray
    g0, b0 = best_ray_gap(C, s, wstar)
    print(f"  baseline ray: gap0 = {g0:.6e} at b = {b0:.6f}")
    rows.append((0, "none (base ray)", g0, f"b={b0:.4f}"))

    # TAPS(k)
    for k in (1, 2, 3):
        cols = [e(T-1-i) for i in range(k)]
        g, b = best_ray_gap(C, s, wstar, cols)
        rows.append((k, f"TAPS({k})", g, f"b={b:.6f}"))
        print(f"  TAPS({k}): gap = {g:.6e}  (b={b:.6f})")

    # LAGTAP: best single lag, best pair, best triple
    lags = range(1, T)   # l=1..T-1 -> position idx T-1-l
    best1 = min(((best_ray_gap(C, s, wstar, [e(T-1-l)], ngrid=801)[0], l) for l in lags))
    g, b = best_ray_gap(C, s, wstar, [e(T-1-best1[1])])
    rows.append((1, f"LAGTAP(l={best1[1]})", g, f"b={b:.4f}"))
    print(f"  best LAGTAP: l={best1[1]}, gap = {g:.6e}")
    best2 = (np.inf, None)
    for ls in combinations(lags, 2):
        gg = best_ray_gap(C, s, wstar, [e(T-1-l) for l in ls], ngrid=401)[0]
        if gg < best2[0]: best2 = (gg, ls)
    g2, _ = best_ray_gap(C, s, wstar, [e(T-1-l) for l in best2[1]])
    rows.append((2, f"LAGTAPx2 l={best2[1]}", g2, ""))
    print(f"  best LAGTAP pair: l={best2[1]}, gap = {g2:.6e}")
    best3 = (np.inf, None)
    for ls in combinations(lags, 3):
        gg = best_ray_gap(C, s, wstar, [e(T-1-l) for l in ls], ngrid=201)[0]
        if gg < best3[0]: best3 = (gg, ls)
    g3, _ = best_ray_gap(C, s, wstar, [e(T-1-l) for l in best3[1]])
    rows.append((3, f"LAGTAPx3 l={best3[1]}", g3, ""))
    print(f"  best LAGTAP triple: l={best3[1]}, gap = {g3:.6e}")

    # POLES(k)
    for k in (1, 2, 3):
        g, p = poles_gap(C, s, wstar, k)
        rows.append((k, f"POLES({k})", g, f"poles={np.round(p,4)}"))
        print(f"  POLES({k}): gap = {g:.6e}  poles={np.round(p,5)}")

    # CPAIR
    g, p = cpair_gap(C, s, wstar)
    rows.append((1, "CPAIR", g, f"b,r,om={np.round(p,4)}"))
    print(f"  CPAIR: gap = {g:.6e}  (b,r,omega)={np.round(p,5)}")

    # exact-zero check: TAPS(2) + taps on the 2 OLDEST steps (init corrections)
    cols = [e(T-1), e(T-2), e(0), e(1)]
    g4, b4 = best_ray_gap(C, s, wstar, cols)
    rows.append((4, "TAPS(2)+2 oldest taps", g4, f"b={b4:.6f}"))
    print(f"  TAPS(2)+oldest-2-taps: gap = {g4:.6e}  (b={b4:.6f}; expect machine zero, b->lam)")

    # analytic prediction of the TAPS(2) floor: residual only at j=1,2
    # with b=lam, g=kappa: r1 = wstar1 - kappa lam^(T-1), r2 = wstar2 - kappa lam^(T-2)
    r_ = np.zeros(T)
    r_[0] = wcf[0] - kappa*lam**(T-1)
    r_[1] = wcf[1] - kappa*lam**(T-2)
    print(f"  predicted TAPS(2) floor (b=lam, no refit): 0.5 r^T C r = {0.5*r_@C@r_:.3e}"
          f"   residuals r1={r_[0]:.3e} r2={r_[1]:.3e}")
    return rows, wstar, g0

if __name__ == "__main__":
    np.set_printoptions(suppress=False)
    all_rows = {}
    for name, p1, p2 in [("A (suggested 'real', actually complex roots 0.6+-0.2i)", 1.2, -0.4),
                         ("B (true real roots 0.7, 0.5)", 1.2, -0.35),
                         ("C (oscillatory, roots 0.5+-0.671i)", 1.0, -0.7)]:
        all_rows[name] = analyze(name, p1, p2)

    # resonance aside: char root exactly = lam -> phi(1/lam)=0
    print("="*78)
    print("RESONANCE ASIDE: phi1=1.1, phi2=-0.3 (roots 0.6=lam and 0.5)")
    C, rho = build_C(1.1, -0.3)
    wstar = np.linalg.solve(C, s)
    print("  wstar:", np.array2string(wstar, precision=6, max_line_width=110))
    wcf, sig2, kappa, phl, phil = closed_form_wstar(1.1, -0.3, rho)
    print(f"  phi(1/lam) = {phil:.3e} -> interior and oldest-edge terms vanish identically")
    print(f"  closed-form err {np.max(np.abs(wstar-wcf)):.2e}")
    cols = [e(T-1), e(T-2)]
    X = np.column_stack(cols)
    g, *_ = np.linalg.lstsq(X.T@C@X, X.T@s, rcond=None)
    print(f"  gap of TAPS(2) ALONE, no ray at all: {gap_of(X@g, C, wstar):.3e}")


==> anc/wshape/wshape_arma11.py <==
"""wstar shape + channel-budget analysis for ARMA(1,1) inputs.

Process: x_t = phi x_{t-1} + eps_t + theta eps_{t-1}, phi=0.9, theta=0.5.
Demand:  s_i = lambda^{T-i}, lambda=0.6, T=20 (i=T newest).

All vectors are in AGE coordinates m = T - j, m=0 is the NEWEST step.
C is symmetric Toeplitz so age vs time ordering is equivalent.

Paper location: the ARMA(1,1) row of Table S1 in Appendix D.
"""
import numpy as np
from scipy.linalg import toeplitz, eigvalsh
from scipy.optimize import minimize, minimize_scalar

np.set_printoptions(precision=6, suppress=False, linewidth=120)

T, lam, phi, th = 20, 0.6, 0.9, 0.5
m = np.arange(T)

# ---------- 1. covariance ----------
rho1 = (1 + phi*th) * (phi + th) / (1 + 2*phi*th + th**2)
rho = np.empty(T)
rho[0] = 1.0
for k in range(1, T):
    rho[k] = rho1 * phi**(k-1)
C = toeplitz(rho)
ev = eigvalsh(C)
print("rho(1) =", rho1)
print("min eig C =", ev[0], " max eig =", ev[-1])

s = lam**m
wstar = np.linalg.solve(C, s)
print("\nwstar (age m=0 newest -> m=19 oldest):")
print(wstar)

# ---------- 2. closed form from Wiener-Hopf (semi-infinite window) ----------
N  = (1 - phi**2) / (1 + 2*phi*th + th**2)          # normalization of spectrum
Bc = (1 - phi*lam) / (1 + th*lam)
P  = (phi + th) / (lam + th)
Q  = (lam - phi) / (lam + th)
a_cf = Bc * Q / N
b_cf = Bc * P / N
print("\nclosed form: a =", a_cf, " b =", b_cf)

w2 = a_cf * lam**m + b_cf * (-th)**m
r2 = wstar - w2
print("max |wstar - (a lam^m + b (-th)^m)| =", np.max(np.abs(r2)))

# old-edge basis vector (-th)^{T-1-m}
v_old = (-th)**(T-1-m)
c_fit = (r2 @ v_old) / (v_old @ v_old)
r3 = r2 - c_fit * v_old
print("fitted old-edge coeff c =", c_fit, "  (c / lam^(T-1) =", c_fit / lam**(T-1), ")")
print("max residual after 3-term form =", np.max(np.abs(r3)))

# joint 3-term least squares fit as an independent check
X3 = np.column_stack([lam**m, (-th)**m, v_old])
coef3, *_ = np.linalg.lstsq(X3, wstar, rcond=None)
print("joint 3-term LS fit  a,b,c =", coef3)
print("max residual (joint fit)   =", np.max(np.abs(wstar - X3 @ coef3)))

# scaling check of the old-edge coefficient at larger T
for Tbig in (30, 40):
    mb = np.arange(Tbig)
    rb = np.empty(Tbig); rb[0] = 1.0
    for k in range(1, Tbig):
        rb[k] = rho1 * phi**(k-1)
    Cb = toeplitz(rb)
    wb = np.linalg.solve(Cb, lam**mb)
    rbres = wb - (a_cf * lam**mb + b_cf * (-th)**mb)
    vb = (-th)**(Tbig-1-mb)
    cb = (rbres @ vb) / (vb @ vb)
    print(f"T={Tbig}: c = {cb:.6e},  c/lam^(T-1) = {cb/lam**(Tbig-1):.6f}")

# ---------- 3. gap machinery ----------
def gap(w):
    d = w - wstar
    return 0.5 * d @ C @ d

def best_gap(U):
    """optimal gains for column designs U in the C inner product"""
    G = U.T @ C @ U
    h = U.T @ s
    g, *_ = np.linalg.lstsq(G, h, rcond=None)
    return gap(U @ g), g

def ray(b):
    return b**m

# ---------- 4. baseline single ray ----------
def gap_ray(b):
    return best_gap(ray(np.clip(b, -0.999999, 0.999999))[:, None])[0]

grid = np.linspace(-0.999, 0.999, 20001)
g0 = np.array([gap_ray(b) for b in grid])
b0 = grid[np.argmin(g0)]
res = minimize_scalar(gap_ray, bounds=(max(-0.999, b0-0.01), min(0.999, b0+0.01)),
                      method="bounded", options={"xatol": 1e-12})
b0, gap0 = res.x, res.fun
_, gains0 = best_gap(ray(b0)[:, None])
print(f"\nBASELINE ray: b* = {b0:.8f}, gain = {gains0[0]:.6f}, gap0 = {gap0:.8e}")

def nm(fun, x0s, bounds):
    """multistart Nelder-Mead with box penalty"""
    lo = np.array([b[0] for b in bounds]); hi = np.array([b[1] for b in bounds])
    def pen(x):
        if np.any(x < lo) or np.any(x > hi):
            return 1e6 + np.sum(np.maximum(lo-x, 0)+np.maximum(x-hi, 0))
        return fun(x)
    best = (np.inf, None)
    for x0 in x0s:
        r = minimize(pen, np.array(x0), method="Nelder-Mead",
                     options={"xatol":1e-13,"fatol":1e-16,"maxiter":20000,"maxfev":20000})
        if r.fun < best[0]:
            best = (r.fun, r.x)
    return best

results = {}

# ---------- 5. TAPS(k) ----------
def gap_taps(b, k):
    cols = [ray(b)] + [np.eye(T)[mm] for mm in range(k)]
    return best_gap(np.column_stack(cols))[0]

for k in range(1, 7):
    gtap = np.array([gap_taps(b, k) for b in grid[::10]])
    bb = grid[::10][np.argmin(gtap)]
    r = minimize_scalar(lambda b: gap_taps(b, k),
                        bounds=(max(-0.999, bb-0.05), min(0.999, bb+0.05)),
                        method="bounded", options={"xatol":1e-12})
    results[f"TAPS({k})"] = (r.fun, f"b={r.x:.6f}")
    print(f"TAPS({k}): gap = {r.fun:.6e}  (base pole {r.x:.6f})")

# ---------- 6. LAGTAP(l) ----------
best_lag = (np.inf, None, None)
for l in range(T):
    def gl(b, l=l):
        return best_gap(np.column_stack([ray(b), np.eye(T)[l]]))[0]
    gv = np.array([gl(b) for b in grid[::10]])
    bb = grid[::10][np.argmin(gv)]
    r = minimize_scalar(gl, bounds=(max(-0.999, bb-0.05), min(0.999, bb+0.05)),
                        method="bounded", options={"xatol":1e-12})
    if r.fun < best_lag[0]:
        best_lag = (r.fun, l, r.x)
print(f"LAGTAP best: lag l={best_lag[1]} (age), gap = {best_lag[0]:.6e}, base pole {best_lag[2]:.6f}")
results["LAGTAP(best)"] = (best_lag[0], f"l={best_lag[1]}, b={best_lag[2]:.6f}")

# ---------- 7. POLES(k) ----------
def gap_poles(bs):
    U = np.column_stack([ray(b) for b in bs])
    return best_gap(U)[0]

# POLES(1): 2 rays total
cg = np.linspace(-0.99, 0.99, 199)
best2 = (np.inf, None)
for b1 in cg:
    for b2 in cg:
        if b2 <= b1:  # symmetry
            continue
        v = gap_poles([b1, b2])
        if v < best2[0]:
            best2 = (v, (b1, b2))
g2, x2 = nm(gap_poles, [best2[1], (0.6, -0.5), (b0, -0.5)],
            [(-0.9999, 0.9999)]*2)
_, gains2 = best_gap(np.column_stack([ray(x2[0]), ray(x2[1])]))
print(f"POLES(1): poles = {np.sort(x2)}, gains = {gains2}, gap = {g2:.6e}")
results["POLES(1)"] = (g2, f"poles={np.sort(x2)}")

# POLES(2): 3 rays
starts3 = [(x2[0], x2[1], b) for b in np.linspace(-0.95, 0.95, 21)]
g3, x3 = nm(gap_poles, starts3, [(-0.9999, 0.9999)]*3)
print(f"POLES(2): poles = {np.sort(x3)}, gap = {g3:.6e}")
results["POLES(2)"] = (g3, f"poles={np.sort(x3)}")

# POLES(3): 4 rays
starts4 = [tuple(x3) + (b,) for b in np.linspace(-0.95, 0.95, 21)]
g4, x4 = nm(gap_poles, starts4, [(-0.9999, 0.9999)]*4)
print(f"POLES(3): poles = {np.sort(x4)}, gap = {g4:.6e}")
results["POLES(3)"] = (g4, f"poles={np.sort(x4)}")

# ---------- 8. CPAIR ----------
def gap_cpair(x):
    b, r, om = x
    U = np.column_stack([ray(b), r**m * np.cos(om*m), r**m * np.sin(om*m)])
    return best_gap(U)[0]

startsc = [(b0, r, om) for r in (0.3, 0.5, 0.7) for om in (0.5, 1.5, 2.5, 3.0)]
# coarse grid too
bestc = (np.inf, None)
for r_ in np.linspace(0.05, 0.98, 40):
    for om_ in np.linspace(0.0, np.pi, 50):
        v = gap_cpair((b0, r_, om_))
        if v < bestc[0]:
            bestc = (v, (b0, r_, om_))
gc, xc = nm(gap_cpair, startsc + [bestc[1]],
            [(-0.9999, 0.9999), (0.0, 0.9999), (0.0, np.pi)])
print(f"CPAIR: base b = {xc[0]:.6f}, r = {xc[1]:.6f}, omega = {xc[2]:.6f} (pi={np.pi:.6f}), gap = {gc:.6e}")
results["CPAIR(1)"] = (gc, f"b={xc[0]:.4f}, r={xc[1]:.4f}, om={xc[2]:.4f}")

# ---------- 9. MIX: one TAP + one POLE (2 channels) ----------
def gap_mix(x):
    b1, b2 = x
    U = np.column_stack([ray(b1), ray(b2), np.eye(T)[0]])
    return best_gap(U)[0]

gm, xm = nm(gap_mix, [(0.6, -0.5), (b0, -0.5), (0.8, -0.3)], [(-0.9999, 0.9999)]*2)
print(f"MIX ray+POLE+TAP(newest): poles = {np.sort(xm)}, gap = {gm:.6e}")
results["TAPS(1)+POLES(1)"] = (gm, f"poles={np.sort(xm)}")

# mix with tap on OLDEST step instead (diagnostic for old-edge residual)
def gap_mix_old(x):
    b1, b2 = x
    U = np.column_stack([ray(b1), ray(b2), np.eye(T)[T-1]])
    return best_gap(U)[0]
gmo, xmo = nm(gap_mix_old, [(0.6, -0.5), (b0, -0.5)], [(-0.9999, 0.9999)]*2)
print(f"DIAG ray+POLE+TAP(oldest): poles = {np.sort(xmo)}, gap = {gmo:.6e}")
results["diag oldest-tap+pole"] = (gmo, f"poles={np.sort(xmo)}")

print("\n===== SUMMARY =====")
print(f"gap0 (1 ray)            : {gap0:.6e}")
for kk, (vv, info) in results.items():
    print(f"{kk:24s}: {vv:.6e}   {info}")


==> anc/wshape/wshape_exch.py <==
"""Exchangeable (compound-symmetry) covariance: shape of wstar and channel budgets.

C = (1-rho) I + rho * ones,  rho = 0.5, T = 20
s_i = lambda^(T-i), lambda = 0.6 (i = T newest)
Gap(w) = 0.5 (w - wstar)^T C (w - wstar)

Paper location: the exchangeable row of Table S1 in Appendix D.
"""
import numpy as np
from scipy.optimize import minimize, minimize_scalar

np.set_printoptions(precision=6, suppress=False, linewidth=140)

T, lam, rho = 20, 0.6, 0.5
m = np.arange(T - 1, -1, -1).astype(float)   # ages: j=1..T -> m = T-j = 19..0
s = lam ** m

# ---------------- 1. Build C ----------------
C = (1 - rho) * np.eye(T) + rho * np.ones((T, T))
eigs = np.linalg.eigvalsh(C)
print("min eig(C) =", eigs.min(), " max eig(C) =", eigs.max())
assert np.allclose(C, C.T) and eigs.min() > 0

# ---------------- 2. wstar numeric vs Sherman-Morrison closed form ----------------
wstar = np.linalg.solve(C, s)
S = (1 - lam ** T) / (1 - lam)                     # 1^T s
kappa = rho * S / ((1 - rho) * (1 - rho + rho * T))  # uniform offset
wstar_cf = s / (1 - rho) - kappa * np.ones(T)
print("closed-form check: max|wstar - cf| =", np.max(np.abs(wstar - wstar_cf)))
print("scale 1/(1-rho) =", 1 / (1 - rho), "  offset kappa =", kappa)
print("wstar (oldest..newest):")
print(wstar)

def gap_of(w):
    d = w - wstar
    return 0.5 * d @ C @ d

def ray(b):
    return np.sign(b) ** m * np.abs(b) ** m if b < 0 else b ** m  # b**m works for b<0 too w/ int m
def ray(b):
    return np.asarray(b, dtype=float) ** m

def fit(basis_cols):
    """Optimal gains for fixed basis: minimize Gap. Returns (gap, theta)."""
    A = np.column_stack(basis_cols)
    M = A.T @ C @ A
    v = A.T @ C @ wstar
    theta, *_ = np.linalg.lstsq(M, v, rcond=None)
    return gap_of(A @ theta), theta

# ---------------- 3. Baseline: best single ray ----------------
def gap_single(b):
    u = ray(b)
    g = (u @ s) / (u @ C @ u)
    return gap_of(g * u)

def refine_1d(fun, bb, win):
    lo = max(bb - win, -1 + 1e-9)
    hi = min(bb + win, 1 - 1e-9)
    r = minimize_scalar(fun, bounds=(lo, hi), method="bounded",
                        options={"xatol": 1e-14})
    return r.x, r.fun

grid = np.linspace(-0.999, 0.999, 40001)
g0 = np.array([gap_single(b) for b in grid])
b0 = grid[np.argmin(g0)]
b_base, gap0 = refine_1d(gap_single, b0, 1e-3)
print(f"\nBaseline single ray: b* = {b_base:.10f}   gap0 = {gap0:.6e}")

# ---------------- 4a. TAPS(k) ----------------
def gap_taps(b, k):
    cols = [ray(b)] + [np.eye(T)[T - 1 - i] for i in range(k)]   # newest k steps
    return fit(cols)[0]

print("\nTAPS(k): base-ray pole refit jointly")
taps_results = {}
for k in (1, 2, 3):
    gg = np.array([gap_taps(b, k) for b in grid[::10]])
    bb = grid[::10][np.argmin(gg)]
    bx, fx = refine_1d(lambda b: gap_taps(b, k), bb, 1e-2)
    taps_results[k] = (bx, fx)
    print(f"  k={k}: b={bx:+.8f}  gap={fx:.6e}")

# ---------------- 4b. LAGTAP(l) ----------------
print("\nLAGTAP(l): one tap at j = T-l, base pole refit")
best_lag = (None, np.inf)
for l in range(1, T):
    def gl(b, l=l):
        return fit([ray(b), np.eye(T)[T - 1 - l]])[0]
    gg = np.array([gl(b) for b in grid[::20]])
    bb = grid[::20][np.argmin(gg)]
    bx, fx = refine_1d(gl, bb, 2e-2)
    if fx < best_lag[1]:
        best_lag = (l, fx, bx)
print(f"  best l = {best_lag[0]}  gap = {best_lag[1]:.6e}  (b = {best_lag[2]:+.6f})")

# ---------------- 4c. POLES(k) ----------------
def gap_poles(poles):
    poles = np.clip(poles, -1 + 1e-12, 1 - 1e-15)
    return fit([ray(b) for b in poles])[0]

def optimize_poles(k, starts):
    best = (np.inf, None)
    for x0 in starts:
        r = minimize(gap_poles, x0, method="Nelder-Mead",
                     options={"xatol": 1e-15, "fatol": 1e-30, "maxiter": 60000,
                              "maxfev": 60000})
        if r.fun < best[0]:
            best = (r.fun, np.clip(r.x, -1 + 1e-12, 1 - 1e-15))
    return best

print("\nPOLES(k): k extra rays, all poles + gains jointly optimized (pole cap 1-1e-15)")
starts1 = [[lam, b2] for b2 in (0.9, 0.99, 0.999, 0.99999, 1 - 1e-7, 1 - 1e-9, -0.5)]
gp1, p1 = optimize_poles(2, starts1)
print(f"  POLES(1): poles = {p1}  (1-b2 = {1-p1.max():.3e})  gap = {gp1:.6e}")

starts2 = [[lam, 1 - 1e-3, 1 - 1e-5], [lam, 0.99, 0.999999], [lam, 1 - 1e-6, 1 - 1e-8],
           [lam, 0.9, -0.9], [0.5, 0.99, 0.9999]]
gp2, p2 = optimize_poles(3, starts2)
print(f"  POLES(2): poles = {p2}  gap = {gp2:.6e}")

starts3 = [[lam, 1 - 1e-2, 1 - 1e-4, 1 - 1e-6], [lam, 0.99, 0.9999, 0.999999],
           [lam, 0.9, 0.99, -0.9]]
gp3, p3 = optimize_poles(4, starts3)
print(f"  POLES(3): poles = {p3}  gap = {gp3:.6e}")

# ---------------- 4d. The two prescribed single-channel tests ----------------
# (i) one ray at exactly b2 = 0.999, base pole refit
def gap_b2fixed(b1, b2):
    return fit([ray(b1), ray(b2)])[0]
r = minimize_scalar(lambda b: gap_b2fixed(b, 0.999), bounds=(0.3, 0.95),
                    method="bounded", options={"xatol": 1e-14})
print(f"\nFixed b2 = 0.999: gap = {r.fun:.6e}  (b1 = {r.x:.8f})")

# (ii) pole pushed toward 1: gap as a function of (1 - b2), b1 refit each time
print("\ngap vs (1-b2) with b1 refit  [rate check gap ~ K (1-b2)^2]:")
rows = []
for eps in [1e-2, 1e-3, 1e-4, 3.3e-5, 1e-5, 1e-6, 1e-8]:
    b2 = 1 - eps
    r = minimize_scalar(lambda b: gap_b2fixed(b, b2), bounds=(0.3, 0.95),
                        method="bounded", options={"xatol": 1e-14})
    rows.append((eps, r.fun, r.fun / eps ** 2))
    print(f"  1-b2 = {eps:9.1e}   gap = {r.fun:.6e}   gap/(1-b2)^2 = {r.fun/eps**2:.4f}")

# minimal 1-b2 with gap < 1e-8 (bisection on log eps)
lo, hi = 1e-8, 1e-2   # gap(lo) < 1e-8 < gap(hi)
for _ in range(60):
    mid = np.sqrt(lo * hi)
    r = minimize_scalar(lambda b: gap_b2fixed(b, 1 - mid), bracket=(0.55, 0.6, 0.65),
                        method="brent", options={"xtol": 1e-14})
    if r.fun < 1e-8:
        lo = mid
    else:
        hi = mid
print(f"  gap < 1e-8 requires 1-b2 <= {lo:.4e}   (b2 >= {1-lo:.8f})")

# ---------------- 4e. CPAIR ----------------
def gap_cpair(x):
    b1, r_, w_ = x
    b1 = np.clip(b1, -1 + 1e-12, 1 - 1e-15)
    r_ = np.clip(r_, 0, 1 - 1e-15)
    return fit([ray(b1), r_ ** m * np.cos(w_ * m), r_ ** m * np.sin(w_ * m)])[0]

best_cp = (np.inf, None)
for x0 in ([lam, 0.999, 0.01], [lam, 0.99, 0.05], [lam, 0.9999, 0.001],
           [lam, 0.95, 0.3], [lam, 1 - 1e-6, 1e-4], [lam, 1 - 1e-5, 1e-3]):
    r = minimize(gap_cpair, x0, method="Nelder-Mead",
                 options={"xatol": 1e-15, "fatol": 1e-30, "maxiter": 60000, "maxfev": 60000})
    if r.fun < best_cp[0]:
        best_cp = (r.fun, r.x)
print(f"\nCPAIR: gap = {best_cp[0]:.6e}   (b1, r, omega) = {best_cp[1]}")

# ---------------- 5. exactness check: can finite poles ever hit zero? ----------------
# wstar = 2*lam^m - kappa*1^m is a 2-term exponential sum with bases {lam, 1};
# base 1 is outside (-1,1), so no finite sum of admissible rays matches it exactly.
print("\nSummary gap table:")
print(f"  channels=0  RAY        gap = {gap0:.6e}")
for k in (1, 2, 3):
    print(f"  channels={k}  TAPS       gap = {taps_results[k][1]:.6e}")
print(f"  channels=1  LAGTAP(l={best_lag[0]}) gap = {best_lag[1]:.6e}")
print(f"  channels=1  POLES      gap = {gp1:.6e}")
print(f"  channels=2  POLES      gap = {gp2:.6e}")
print(f"  channels=3  POLES      gap = {gp3:.6e}")
print(f"  channels=1  CPAIR      gap = {best_cp[0]:.6e}")


==> anc/wshape/wshape_exch_verify.py <==
"""Verify (a) analytic rate constant K in gap ~ K (1-b2)^2,
(b) capped-pole comparison: POLES(1) vs POLES(2) vs CPAIR with |pole| <= 0.999.

Paper location: the exchangeable row of Table S1 in Appendix D, the rate constant
2.16 quoted there.
"""
import numpy as np
from scipy.optimize import minimize, minimize_scalar

T, lam, rho = 20, 0.6, 0.5
m = np.arange(T - 1, -1, -1).astype(float)
s = lam ** m
C = (1 - rho) * np.eye(T) + rho * np.ones((T, T))
wstar = np.linalg.solve(C, s)
S = (1 - lam ** T) / (1 - lam)
kappa = rho * S / ((1 - rho) * (1 - rho + rho * T))

def gap_of(w):
    d = w - wstar
    return 0.5 * d @ C @ d

def fit(cols):
    A = np.column_stack(cols)
    th, *_ = np.linalg.lstsq(A.T @ C @ A, A.T @ C @ wstar, rcond=None)
    return gap_of(A @ th)

# (a) K = 0.5 * kappa^2 * || P_perp m ||_C^2 with P_perp projecting out
#     span{lam^m, 1, m lam^(m-1)} in the C inner product
B = np.column_stack([lam ** m, np.ones(T), m * lam ** (m - 1)])
G = B.T @ C @ B
coef = np.linalg.solve(G, B.T @ C @ m)
r = m - B @ coef
K_analytic = 0.5 * kappa ** 2 * (r @ C @ r)
print(f"K analytic = {K_analytic:.6f}   (numeric limit was 2.1617)")

# (b) capped-pole comparison, cap = 0.999 (delta = 1e-3)
cap = 0.999
def gp(poles):
    poles = np.clip(poles, -cap, cap)
    return fit([np.asarray(b) ** m for b in poles])

best = {}
for k, starts in [(1, [[lam, cap], [lam, 0.99]]),
                  (2, [[lam, cap, cap - 1e-3], [lam, cap, 0.99], [lam, 0.999, 0.997]]),
                  (3, [[lam, cap, cap - 1e-3, cap - 2e-3], [lam, 0.999, 0.997, 0.995]])]:
    bg = np.inf; bx = None
    for x0 in starts:
        res = minimize(gp, x0, method="Nelder-Mead",
                       options={"xatol": 1e-15, "fatol": 1e-32,
                                "maxiter": 100000, "maxfev": 100000})
        if res.fun < bg:
            bg, bx = res.fun, np.clip(res.x, -cap, cap)
    best[k] = (bg, bx)
    print(f"POLES({k}) capped at {cap}: gap = {bg:.6e}  poles = {bx}")

# CPAIR capped: r <= 0.999
def gc(x):
    b1, r_, w_ = x
    b1 = np.clip(b1, -cap, cap); r_ = np.clip(r_, 0, cap)
    return fit([np.asarray(b1) ** m, r_ ** m * np.cos(w_ * m), r_ ** m * np.sin(w_ * m)])
bg = np.inf; bx = None
for x0 in ([lam, cap, 1e-3], [lam, cap, 5e-3], [lam, 0.99, 0.05], [lam, cap, 1e-2]):
    res = minimize(gc, x0, method="Nelder-Mead",
                   options={"xatol": 1e-15, "fatol": 1e-32,
                            "maxiter": 100000, "maxfev": 100000})
    if res.fun < bg:
        bg, bx = res.fun, res.x
bx = [np.clip(bx[0], -cap, cap), np.clip(bx[1], 0, cap), bx[2]]
print(f"CPAIR capped at r<={cap}: gap = {bg:.6e}  (b1, r, omega) = {bx}")

# uncapped CPAIR rerun, reporting EFFECTIVE (clipped) params
capm = 1 - 1e-15
def gc2(x):
    b1, r_, w_ = x
    b1 = np.clip(b1, -capm, capm); r_ = np.clip(r_, 0, capm)
    return fit([np.asarray(b1) ** m, r_ ** m * np.cos(w_ * m), r_ ** m * np.sin(w_ * m)])
res = minimize(gc2, [lam, 1 - 1e-6, 1e-4], method="Nelder-Mead",
               options={"xatol": 1e-15, "fatol": 1e-32, "maxiter": 100000, "maxfev": 100000})
print(f"CPAIR effective: gap = {res.fun:.6e}  r_eff = {min(res.x[1], capm):.15f}  omega = {res.x[2]:.3e}")


==> anc/wshape/wshape_longmem.py <==
"""KEY = long memory: ARFIMA(0,d,0), d=0.3, T=20, lambda=0.6.  v3

Analytics:
  - exact autocovariance rho(k) = [G(1-d)/G(d)] G(k+d)/G(k+1-d), SPD check
  - exact finite-past whitening: PACF phi_kk = d/(k-d), Hosking predictor coeffs
  - half-line (semi-infinite past) formula:
      wstar(n) = (1/sig2) sum_m lam^m sum_{i=0..min(n,m)} pi_i pi_{n-m+i}
  - tail law: wstar(n) ~ (1-lam)^{d-1} pi_n / sig2  ~  -K n^{-(1+d)}
Channels: TAPS(1..6), LAGTAP, CPAIR (+confluent limit), POLES free (1..7),
POLES fixed log-spaced, mixed TAPS+POLES.

Paper location: the long-memory ARFIMA(d) row of Table S1 in Appendix D.
"""
import numpy as np
from math import lgamma, gamma as G, pi
from scipy.linalg import toeplitz, cholesky
from scipy.optimize import minimize

rng = np.random.default_rng(7)
T, lam, d = 20, 0.6, 0.3

# ---------------- 1. covariance ----------------
gam = np.ones(T)
for k in range(1, T):
    gam[k] = gam[k - 1] * (k - 1 + d) / (k - d)
C = toeplitz(gam)
evals = np.linalg.eigvalsh(C)
print("min eig C = %.6e  max eig = %.6e  cond = %.3e" % (evals[0], evals[-1], evals[-1] / evals[0]))
def gam_closed(k):
    return np.exp(lgamma(1 - d) - lgamma(d) + lgamma(k + d) - lgamma(1 + k - d))
print("rho(k) recursion vs [G(1-d)/G(d)]G(k+d)/G(k+1-d), max abs err:",
      max(abs(gam[k] - gam_closed(k)) for k in range(T)))

# ---------------- 2. wstar ----------------
lags = np.arange(T - 1, -1, -1).astype(float)   # n = T - j (0 = newest)
s = lam ** lags
wstar = np.linalg.solve(C, s)
print("\nwstar by lag n (0=newest):")
for a in range(T - 1, -1, -1):
    print("  n=%2d  wstar = % .6e" % (int(lags[a]), wstar[a]))
mask = (lags >= 4) & (lags <= 15)
slope20 = np.polyfit(np.log(lags[mask]), np.log(np.abs(wstar[mask])), 1)[0]
print("T=20 window log-log slope over n=4..15: %.3f (pre-asymptotic; half-line law -(1+d) = %.1f)"
      % (slope20, -(1 + d)))

# exact finite-past whitening (Durbin-Levinson) + Hosking closed forms
phi_prev = np.array([gam[1]]); pacf = [gam[1]]; v = [1.0, 1 - gam[1] ** 2]
for k in range(2, T):
    pk = (gam[k] - phi_prev @ gam[k - 1:0:-1]) / v[-1]
    pacf.append(pk)
    phi_prev = np.concatenate([phi_prev - pk * phi_prev[::-1], [pk]])
    v.append(v[-1] * (1 - pk ** 2))
pacf = np.array(pacf)
print("\nPACF phi_kk vs d/(k-d), max abs err:", np.max(np.abs(pacf - d / (np.arange(1, T) - d))))
def hosking_phi(k, j):
    return -np.exp(lgamma(k + 1) - lgamma(j + 1) - lgamma(k - j + 1)
                   + lgamma(j - d) + lgamma(k - d - j + 1) - lgamma(k - d + 1)) / G(-d)
print("Hosking phi_{19,j} closed form vs DL, max abs err:",
      max(abs(phi_prev[j - 1] - hosking_phi(T - 1, j)) for j in range(1, T)))
vk_cf = [np.prod([1 - (d / (i - d)) ** 2 for i in range(1, k + 1)]) for k in range(T)]
print("v_k vs prod(1-(d/(i-d))^2), max abs err:", np.max(np.abs(np.array(v) - vk_cf)))

# ---- half-line formula and tail law ----
sig2 = np.exp(2 * lgamma(1 - d) - lgamma(1 - 2 * d))
print("\nsigma_eps^2 = G(1-d)^2/G(1-2d) = %.6f" % sig2)
NPI = 4000
pico = np.ones(NPI)
for j in range(1, NPI):
    pico[j] = pico[j - 1] * (j - 1 - d) / j          # (1-B)^d coeffs, pi_j<0 for j>=1

def w_half(n, Mmax=200):
    tot = 0.0
    for m in range(Mmax):
        im = min(n, m)
        tot += lam ** m * np.dot(pico[:im + 1], pico[n - m: n - m + im + 1]) if n >= m else \
               lam ** m * np.dot(pico[m - n:m + 1][::-1], pico[:n + 1][::-1])  # symmetric kernel
    return tot / sig2
# kernel K(n,m) symmetric: sum_{i} pi_{i+ (n-m)_+ shifted}; simpler direct:
def K(nq, mq):
    lo = min(nq, mq)
    return np.dot(pico[nq - lo: nq + 1][::-1], pico[mq - lo: mq + 1][::-1]) / sig2
def w_half2(n, Mmax=250):
    return sum(lam ** m * K(n, m) for m in range(Mmax))

TB = 600
gb = np.ones(TB)
for k in range(1, TB):
    gb[k] = gb[k - 1] * (k - 1 + d) / (k - d)
CB = toeplitz(gb)
lagsB = np.arange(TB - 1, -1, -1).astype(float)
wB = np.linalg.solve(CB, lam ** lagsB)
wBn = wB[::-1]                                       # index by lag n
print("\nT=600: exact wstar vs half-line formula w_half(n):")
for n in (0, 1, 2, 3, 5, 10, 20, 50, 100, 200):
    print("  n=%3d  wstar=% .6e  half-line=% .6e  relerr=%.2e"
          % (n, wBn[n], w_half2(n), abs(wBn[n] - w_half2(n)) / abs(wBn[n])))
tailK = (1 - lam) ** (d - 1) / sig2
print("tail law wstar(n) ~ (1-lam)^(d-1) pi_n / sig2,  prefactor = %.6f" % tailK)
for n in (20, 50, 100, 200, 300, 400):
    print("  n=%3d  ratio wstar(n)/(tail law) = %.4f" % (n, wBn[n] / (tailK * pico[n])))
mB = (lagsB >= 30) & (lagsB <= 300)
slopeB = np.polyfit(np.log(lagsB[mB]), np.log(np.abs(wB[mB])), 1)[0]
print("T=600 log-log slope over n=30..300: %.4f  (theory -(1+d) = %.1f)" % (slopeB, -(1 + d)))
# same comparison at T=20: half-line vs exact (old-edge corrections)
print("\nT=20: exact wstar vs half-line formula (difference = old-edge boundary layer):")
for n in range(T):
    a = T - 1 - n
    print("  n=%2d  exact=% .5e  half-line=% .5e  diff=% .2e" % (n, wstar[a], w_half2(n), wstar[a] - w_half2(n)))

# ---------------- machinery ----------------
L = cholesky(C, lower=True)
y = L.T @ wstar
def ray_(b):
    return np.array([b ** int(n) for n in lags])
def tap(l):
    e = np.zeros(T); e[T - 1 - l] = 1.0
    return e
def gap_cols(cols):
    A = L.T @ np.column_stack(cols)
    g, *_ = np.linalg.lstsq(A, y, rcond=None)
    r = A @ g - y
    return 0.5 * float(r @ r), g

BMAX = 0.9999995
GRID = np.linspace(-0.9995, 0.9995, 1601)
def best_pole_given(extra_cols):
    best = (np.inf, None)
    for b in GRID:
        gp, _ = gap_cols([ray_(b)] + extra_cols)
        if gp < best[0]: best = (gp, b)
    b0 = best[1]
    for w in (2e-3, 2e-4, 2e-5, 2e-6, 2e-7):
        for b in np.linspace(max(-BMAX, b0 - w), min(BMAX, b0 + w), 81):
            gp, _ = gap_cols([ray_(b)] + extra_cols)
            if gp < best[0]: best = (gp, b); b0 = b
    return best

def opt_poles(nfree, fixed_cols, starts_extra=(), maxfev=6000):
    starts = []
    for (a, b) in [(0.05, 0.999), (0.2, 0.9999), (0.4, 0.99999), (0.6, 0.99)]:
        starts.append(np.sort(1 - np.logspace(np.log10(1 - a), np.log10(1 - b), nfree)))
    starts.append(np.linspace(0.1, 0.95, nfree))
    for _ in range(10):
        starts.append(np.sort(rng.uniform(-0.3, 0.99999, nfree)))
    starts += [np.array(sx, float) for sx in starts_extra if len(sx) == nfree]
    def f(t):
        return gap_cols([ray_(b) for b in np.tanh(t) * BMAX] + fixed_cols)[0] if len(fixed_cols) \
            else gap_cols([ray_(b) for b in np.tanh(t) * BMAX])[0]
    best_f, best_t = np.inf, None
    for st in starts:
        t0 = np.arctanh(np.clip(st, -BMAX + 1e-9, BMAX - 1e-9) / BMAX)
        r1 = minimize(f, t0, method="Nelder-Mead",
                      options=dict(xatol=1e-12, fatol=1e-20, maxiter=maxfev, maxfev=maxfev))
        r2 = minimize(f, r1.x, method="Nelder-Mead",
                      options=dict(xatol=1e-13, fatol=1e-21, maxiter=maxfev, maxfev=maxfev))
        ff, tt = (r2.fun, r2.x) if r2.fun < r1.fun else (r1.fun, r1.x)
        if ff < best_f: best_f, best_t = ff, tt
    r3 = minimize(f, best_t, method="Powell", options=dict(xtol=1e-14, ftol=1e-22, maxiter=4000))
    if r3.fun < best_f: best_f, best_t = r3.fun, r3.x
    r4 = minimize(f, best_t, method="Nelder-Mead",
                  options=dict(xatol=1e-14, fatol=1e-22, maxiter=maxfev, maxfev=maxfev))
    if r4.fun < best_f: best_f, best_t = r4.fun, r4.x
    return best_f, np.sort(np.tanh(best_t) * BMAX)

# ---------------- 3. baseline ----------------
gap_zero = 0.5 * float(y @ y)
g0, b0 = best_pole_given([])
_, gains0 = gap_cols([ray_(b0)])
print("\n=== baseline ===")
print("gap(w=0) = %.6e" % gap_zero)
print("best single ray: b0 = %.8f  gain = %.6f  gap0 = %.6e" % (b0, gains0[0], g0))
results = [("ray-baseline", 0, g0)]

# ---------------- 4a. TAPS ----------------
print("\n=== TAPS(k) + base ray (pole rescanned) ===")
taps_gaps = {}
for k in range(1, 7):
    fixed = [tap(l) for l in range(k)]
    gp, bb = best_pole_given(fixed)
    _, gg = gap_cols([ray_(bb)] + fixed)
    taps_gaps[k] = gp
    print("TAPS(%d): gap = %.6e  base pole %.6f  base gain % .4f  taps %s"
          % (k, gp, bb, gg[0], np.round(gg[1:], 4)))
    results.append(("TAPS", k, gp))

# ---------------- 4b. LAGTAP ----------------
best_lt = (np.inf, None)
for l in range(T):
    gp, _ = best_pole_given([tap(l)])
    if gp < best_lt[0]: best_lt = (gp, l)
print("\nbest LAGTAP: l=%d  gap = %.6e" % (best_lt[1], best_lt[0]))
results.append(("LAGTAP(l=%d)" % best_lt[1], 1, best_lt[0]))

# ---------------- 4c. CPAIR ----------------
print("\n=== CPAIR + base ray ===")
def f_cp(t):
    b = np.tanh(t[0]) * BMAX; r = 0.5 * (np.tanh(t[1]) + 1) * BMAX; om = t[2]
    if not (0 <= om <= pi): return 1e6
    return gap_cols([ray_(b), r ** lags * np.cos(om * lags), r ** lags * np.sin(om * lags)])[0]
best_cp, best_tcp = np.inf, None
for bs in (0.2, 0.6, 0.9):
    for rs in (0.5, 0.8, 0.95, 0.99):
        for oms in (0.05, 0.3, 1.0, 2.5):
            t0 = [np.arctanh(bs / BMAX), np.arctanh(2 * rs / BMAX - 1), oms]
            r1 = minimize(f_cp, t0, method="Nelder-Mead",
                          options=dict(xatol=1e-13, fatol=1e-21, maxiter=8000, maxfev=8000))
            if r1.fun < best_cp: best_cp, best_tcp = r1.fun, r1.x
print("CPAIR (generic): gap = %.6e  (b=%.6f r=%.6f omega=%.6f)"
      % (best_cp, np.tanh(best_tcp[0]) * BMAX, 0.5 * (np.tanh(best_tcp[1]) + 1) * BMAX, best_tcp[2]))
# confluent omega->0 limit: span{b^n, r^n, n r^n}
def f_j(t):
    b = np.tanh(t[0]) * BMAX; r = np.tanh(t[1]) * BMAX
    return gap_cols([ray_(b), r ** lags, lags * r ** lags])[0]
best_j = (np.inf, None)
for bs in (0.2, 0.6, 0.9, -0.2):
    for rs in (0.5, 0.8, 0.95, 0.99):
        r1 = minimize(f_j, [np.arctanh(bs / BMAX), np.arctanh(rs / BMAX)], method="Nelder-Mead",
                      options=dict(xatol=1e-13, fatol=1e-21, maxiter=8000, maxfev=8000))
        if r1.fun < best_j[0]: best_j = (r1.fun, np.tanh(r1.x) * BMAX)
print("CPAIR confluent limit (b^n, r^n, n r^n): gap = %.6e  (b=%.6f r=%.6f)"
      % (best_j[0], best_j[1][0], best_j[1][1]))
cp_final = min(best_cp, best_j[0])
results.append(("CPAIR", 1, cp_final))

# ---------------- 4d. POLES free ----------------
print("\n=== POLES(k): base + k free extra rays ===")
prev = [b0]
pole_gaps = {0: g0}
pole_sets = {0: [b0]}
for k in range(1, 8):
    extra = [sorted(prev + [p]) for p in (0.999, 0.99, 0.9, 0.5, -0.2)]
    gp, pp = opt_poles(k + 1, [], starts_extra=extra, maxfev=5000 if k >= 5 else 7000)
    pole_gaps[k] = gp; pole_sets[k] = list(pp); prev = list(pp)
    print("POLES(%d) [%d rays]: gap = %.6e  poles = %s" % (k, k + 1, gp, np.round(pp, 6)))
    results.append(("POLES", k, gp))

# ---------------- 4e. POLES fixed log-spaced ----------------
print("\n=== POLESFIX 0.5,0.75,0.875,0.9375 cumulative + base ray rescanned ===")
fixedp = [0.5, 0.75, 0.875, 0.9375]
for k in range(1, 5):
    gp, bb = best_pole_given([ray_(p) for p in fixedp[:k]])
    print("POLESFIX(%d) %s: gap = %.6e  base pole %.6f" % (k, fixedp[:k], gp, bb))
    results.append(("POLESFIX", k, gp))

# ---------------- 4f. mixed TAPS + POLES ----------------
print("\n=== mixed TAPS(a)+POLES(b) ===")
for a in range(1, 5):
    for b in range(1, 5):
        fixed = [tap(l) for l in range(a)]
        extra = [pole_sets[b + 1][:b + 1], pole_sets[b][:b + 1] if len(pole_sets[b]) >= b + 1 else None]
        extra = [e for e in extra if e is not None]
        gp, pp = opt_poles(b + 1, fixed, starts_extra=extra, maxfev=6000)
        print("TAPS(%d)+POLES(%d) [budget %d]: gap = %.6e  poles=%s" % (a, b, a + b, gp, np.round(pp, 5)))
        results.append(("TAPS%d+POLES%d" % (a, b), a + b, gp))

# ---------------- 5. decay ----------------
print("\n=== decay ===")
pg = [pole_gaps[k] for k in range(8)]
print("POLES gaps:", ["%.3e" % g for g in pg])
print("successive ratios:", [round(pg[i + 1] / pg[i], 5) for i in range(7)])
kk = np.arange(8)
c_lin = np.polyfit(kk, np.log10(pg), 1)
c_srt = np.polyfit(np.sqrt(kk), np.log10(pg), 1)
print("fit log10 gap ~ %.3f k %+.3f  |  %.3f sqrt(k) %+.3f" % (c_lin[0], c_lin[1], c_srt[0], c_srt[1]))

print("\nFINAL TABLE")
for fam, k, gp in results:
    print("  %-16s channels=%d  gap=%.6e" % (fam, k, gp))


==> anc/wshape/wshape_longmem_v4.py <==
"""KEY = long memory ARFIMA(0,d,0) d=0.3, T=20, lam=0.6.  v4: trustworthy POLES infimum.

Basis for M rays with poles allowed to coincide: divided differences of b -> (b^n)_n
over nodes x_0..x_{M-1}. Since b^n is a degree-n polynomial in b, the divided
difference over j+1 nodes equals the complete homogeneous symmetric polynomial
h_{n-j}(x_0..x_j)  (exact recursion, no cancellation). Spans the same space as
the rays for distinct nodes and the Jordan (polynomial x geometric) space in the
confluent limit. This gives the closure of the POLES family in one smooth chart.

Paper location: the long-memory ARFIMA(d) row of Table S1 in Appendix D, the pole
infimum behind "no finite menu".
"""
import numpy as np
from scipy.linalg import toeplitz, cholesky
from scipy.optimize import minimize

rng = np.random.default_rng(11)
T, lam, d = 20, 0.6, 0.3
gam = np.ones(T)
for k in range(1, T):
    gam[k] = gam[k - 1] * (k - 1 + d) / (k - d)
C = toeplitz(gam)
lags = np.arange(T - 1, -1, -1).astype(float)
s = lam ** lags
wstar = np.linalg.solve(C, s)
L = cholesky(C, lower=True)
y = L.T @ wstar

def tap(l):
    e = np.zeros(T); e[T - 1 - l] = 1.0
    return e

def dd_basis(nodes):
    """columns j=0..M-1: col[n] = h_{n-j}(x_0..x_j), n=lag index 0..T-1 (0 = newest).
    Column vector must be indexed like w (index a corresponds to lag n = T-1-a)."""
    M = len(nodes)
    cols = np.zeros((T, M))
    # h table for prefix j: h[m] = h_m(x_0..x_j)
    h = np.zeros(T)
    h[0] = 1.0
    for m in range(1, T):
        h[m] = h[m - 1] * nodes[0]        # h_m(x0) = x0^m
    for j in range(M):
        if j > 0:
            hn = np.zeros(T)
            hn[0] = 1.0
            for m in range(1, T):
                hn[m] = h[m] + nodes[j] * hn[m - 1]
            h = hn
        for n in range(T):
            if n >= j:
                cols[T - 1 - n, j] = h[n - j]
    return cols

def gap_from_A(A):
    g, *_ = np.linalg.lstsq(A, y, rcond=None)
    r = A @ g - y
    return 0.5 * float(r @ r)

def gap_nodes(nodes, fixed_cols):
    B = dd_basis(nodes)
    nrm = np.linalg.norm(B, axis=0); nrm[nrm == 0] = 1
    B = B / nrm
    allc = np.column_stack([B] + fixed_cols) if fixed_cols else B
    return gap_from_A(L.T @ allc)

BMAX = 0.9999995
def opt_nodes(M, fixed_cols, extra_starts=(), nrand=10, maxfev=8000):
    starts = []
    for (a, b) in [(0.05, 0.999), (0.2, 0.99995), (0.5, BMAX), (0.7, 0.995)]:
        starts.append(1 - np.logspace(np.log10(1 - a), np.log10(1 - b), M))
    starts.append(np.linspace(0.1, 0.99, M))
    starts.append(np.concatenate([[0.15, 0.45], np.full(M - 2, 0.999)])[:M] if M > 2 else np.array([0.2, 0.95][:M]))
    for _ in range(nrand):
        starts.append(np.sort(rng.uniform(-0.3, BMAX, M)))
    starts += [np.array(e, float) for e in extra_starts if len(e) == M]
    def f(t):
        return gap_nodes(np.tanh(t) * BMAX, fixed_cols)
    bf, bt = np.inf, None
    for st in starts:
        t0 = np.arctanh(np.clip(st, -BMAX + 1e-9, BMAX - 1e-9) / BMAX)
        r1 = minimize(f, t0, method="Nelder-Mead",
                      options=dict(xatol=1e-13, fatol=1e-22, maxiter=maxfev, maxfev=maxfev))
        if r1.fun < bf: bf, bt = r1.fun, r1.x
    # polish best with restart NM + Powell
    r2 = minimize(f, bt, method="Nelder-Mead",
                  options=dict(xatol=1e-14, fatol=1e-23, maxiter=2 * maxfev, maxfev=2 * maxfev))
    if r2.fun < bf: bf, bt = r2.fun, r2.x
    r3 = minimize(f, bt, method="Powell", options=dict(xtol=1e-14, ftol=1e-23, maxiter=6000))
    if r3.fun < bf: bf, bt = r3.fun, r3.x
    return bf, np.sort(np.tanh(bt) * BMAX)

# ---------- POLES(k) closure, k = 1..10 (M = k+1 nodes) ----------
print("=== POLES closure via divided-difference basis ===")
prev = [0.17446521]
pole_gaps = {}
sols = {1: [0.17446521]}
for M in range(2, 12):
    extra = [sorted(prev + [p]) for p in (0.999, 0.99, 0.9, 0.5, -0.2, BMAX)]
    gp, nodes = opt_nodes(M, [], extra_starts=extra,
                          nrand=12 if M <= 7 else 8,
                          maxfev=9000 if M <= 7 else 6000)
    pole_gaps[M - 1] = gp
    sols[M] = list(nodes)
    prev = list(nodes)
    print("POLES(%d) [M=%d nodes]: gap = %.6e  nodes = %s" % (M - 1, M, gp, np.round(nodes, 6)))

# ---------- CPAIR closure check: nodes (b, r, r) ----------
print("\n=== CPAIR closure: nodes [b, r, r] (one double pole + base) ===")
def f_cp(t):
    b, r = np.tanh(t) * BMAX
    return gap_nodes(np.array([b, r, r]), [])
best = (np.inf, None)
for bs in (-0.2, 0.2, 0.5, 0.9):
    for rs in (0.3, 0.6, 0.9, 0.99, 0.9999):
        r1 = minimize(f_cp, np.arctanh(np.array([bs, rs]) / BMAX), method="Nelder-Mead",
                      options=dict(xatol=1e-14, fatol=1e-23, maxiter=9000, maxfev=9000))
        if r1.fun < best[0]: best = (r1.fun, np.tanh(r1.x) * BMAX)
print("CPAIR closure: gap = %.6e  (b=%.6f, double pole r=%.6f)" % (best[0], best[1][0], best[1][1]))

# ---------- mixed TAPS(a) + POLES(b) closure ----------
print("\n=== mixed TAPS(a)+POLES(b) closure ===")
mixed = {}
for a in range(1, 5):
    fixed = [tap(l) for l in range(a)]
    for b in range(1, 6):
        M = b + 1
        extra = [sols[M]] + ([sorted(sols[M - 1] + [0.999])] if (M - 1) in sols else [])
        gp, nodes = opt_nodes(M, fixed, extra_starts=extra, nrand=8, maxfev=7000)
        mixed[(a, b)] = gp
        print("TAPS(%d)+POLES(%d) [budget %d]: gap = %.6e  nodes=%s"
              % (a, b, a + b, gp, np.round(nodes, 5)))

# ---------- decay + crossing ----------
print("\n=== decay of POLES gap ===")
ks = sorted(pole_gaps)
pg = [pole_gaps[k] for k in ks]
print("k:", ks)
print("gaps:", ["%.3e" % g for g in pg])
print("ratios:", [round(pg[i + 1] / pg[i], 4) for i in range(len(pg) - 1)])
kk = np.array(ks, float)
lg = np.log10(pg)
c_lin = np.polyfit(kk, lg, 1)
c_srt = np.polyfit(np.sqrt(kk), lg, 1)
res_lin = np.sum((np.polyval(c_lin, kk) - lg) ** 2)
res_srt = np.sum((np.polyval(c_srt, np.sqrt(kk)) - lg) ** 2)
print("fit log10 gap ~ %.3f k %+.3f (SSE %.3f)  |  %.3f sqrt(k) %+.3f (SSE %.3f)"
      % (c_lin[0], c_lin[1], res_lin, c_srt[0], c_srt[1], res_srt))
cross = [k for k in ks if pole_gaps[k] < 1e-8]
print("first k with POLES gap < 1e-8:", cross[0] if cross else "none up to k=10")
mcross = sorted([ab for ab, g in mixed.items() if g < 1e-8], key=lambda ab: sum(ab))
print("mixed budgets reaching < 1e-8:", mcross if mcross else "none tested reach it")


==> anc/wshape/wshape_ma1.py <==
"""MA(1) correlation structure: shape of wstar and channel budgets.

x_t = eps_t + theta*eps_{t-1}; normalized covariance is tridiagonal
C_ii = 1, C_{i,i+1} = rho = theta/(1+theta^2).
Task demand s_i = lam^(T-i), lam = 0.6, T = 20, i=T newest.

Paper location: the MA(1) row of Table S1 in Appendix D.
"""
import numpy as np
from scipy.optimize import minimize

np.set_printoptions(precision=6, suppress=False, linewidth=140)

T = 20
LAM = 0.6
AGE = np.arange(T - 1, -1, -1).astype(float)  # AGE[p] = T-1-p; p=T-1 is newest step (age 0)
S = LAM ** AGE

def build_C(theta):
    rho = theta / (1 + theta ** 2)
    C = np.eye(T) + rho * (np.eye(T, k=1) + np.eye(T, k=-1))
    return C, rho

def ray(b):
    return np.sign(b) ** AGE * np.abs(b) ** AGE if b < 0 else b ** AGE

def ray_exact(b):
    # robust for negative b with float exponents
    k = AGE.astype(int)
    return np.array([b ** kk for kk in k], dtype=float)

def unit(p):
    e = np.zeros(T); e[p] = 1.0; return e

def fit_gap(C, wstar, cols):
    """Optimal gains for given columns in the C inner product; returns (gap, gains)."""
    U = np.column_stack(cols)
    G = U.T @ C @ U
    r = U.T @ (C @ wstar)          # = U.T @ s
    g, *_ = np.linalg.lstsq(G, r, rcond=None)
    e = U @ g - wstar
    return 0.5 * e @ C @ e, g

def zoom_scan_b(fun, lo=-0.999, hi=0.999, n=2001, rounds=5):
    """1-D scan + zoom for a scalar pole; fun(b) -> gap."""
    best_b, best_v = None, np.inf
    for _ in range(rounds):
        grid = np.linspace(lo, hi, n)
        vals = np.array([fun(b) for b in grid])
        i = int(np.argmin(vals))
        if vals[i] < best_v:
            best_v, best_b = vals[i], grid[i]
        step = grid[1] - grid[0]
        lo = max(-0.999999, grid[i] - 2 * step)
        hi = min(0.999999, grid[i] + 2 * step)
        n = 201
    return best_b, best_v

def closed_form(theta):
    """wstar_j = A lam^{T-j} + B (-theta)^{T-j} + D (-theta)^{j-1}, exact on 1..T."""
    A = LAM * (1 + theta ** 2) / ((1 + theta * LAM) * (theta + LAM))
    mt = -theta
    # boundary rows treated as interior with fictitious w_0 = w_{T+1} = 0:
    #   A/lam       + B*mt^{-1} + D*mt^{T}  = 0   (j = T+1)
    #   A*lam^{T}   + B*mt^{T}  + D*mt^{-1} = 0   (j = 0)
    M = np.array([[mt ** -1, mt ** T],
                  [mt ** T, mt ** -1]])
    rhs = np.array([-A / LAM, -A * LAM ** T])
    B, D = np.linalg.solve(M, rhs)
    w = A * LAM ** AGE + B * mt ** AGE + D * mt ** (T - 1 - AGE)
    return w, A, B, D

def whiten_check(theta, C):
    """C = F^T F with F the (T+1)xT MA(1) analysis map (innovation coordinates)."""
    F = np.zeros((T + 1, T))
    for s in range(1, T + 1):          # coefficient of eps_s in sum_t w_t x_t: w_s + theta*w_{s+1}
        F[s, s - 1] = 1.0
        if s + 1 <= T:
            F[s, s] = theta
    F[0, 0] = theta                    # eps_0 coefficient: theta*w_1
    F /= np.sqrt(1 + theta ** 2)
    return np.max(np.abs(F.T @ F - C))

def nm_poles(C, wstar, k_extra, seeds, restarts=12, rng=None):
    """Base ray + k_extra rays, all poles free. tanh-reparam Nelder-Mead, multistart."""
    m = 1 + k_extra
    def obj(z):
        bs = np.tanh(z)
        cols = [ray_exact(b) for b in bs]
        return fit_gap(C, wstar, cols)[0]
    best = (np.inf, None)
    starts = [np.arctanh(np.clip(sd, -0.999, 0.999)) for sd in seeds]
    rng = rng or np.random.default_rng(0)
    for _ in range(restarts):
        starts.append(np.arctanh(rng.uniform(-0.95, 0.95, size=m)))
    for z0 in starts:
        res = minimize(obj, z0, method="Nelder-Mead",
                       options=dict(xatol=1e-12, fatol=1e-16, maxiter=20000, maxfev=20000))
        if res.fun < best[0]:
            best = (res.fun, np.tanh(res.x))
    return best  # (gap, poles)

def nm_cpair(C, wstar, b0, theta):
    """Base ray (free pole) + damped cosine pair r^k cos(w k + phi): columns cos/sin with free gains."""
    def obj(v):
        b = np.tanh(v[0]); r = np.tanh(v[1]); w = v[2]
        cols = [ray_exact(b),
                np.abs(r) ** AGE * np.cos(w * AGE) * np.sign(r) ** 0,  # keep r>0 via abs; sign folded into omega
                np.abs(r) ** AGE * np.sin(w * AGE)]
        return fit_gap(C, wstar, cols)[0]
    best = (np.inf, None)
    seeds = [[b0, theta, np.pi], [b0, 0.5, 2.0], [LAM, theta, np.pi - 0.05], [b0, 0.9, 2.8], [b0, 0.3, 1.0]]
    for sd in seeds:
        z0 = np.array([np.arctanh(np.clip(sd[0], -0.999, 0.999)),
                       np.arctanh(np.clip(sd[1], -0.999, 0.999)), sd[2]])
        res = minimize(obj, z0, method="Nelder-Mead",
                       options=dict(xatol=1e-12, fatol=1e-16, maxiter=20000, maxfev=20000))
        if res.fun < best[0]:
            best = (res.fun, (np.tanh(res.x[0]), abs(np.tanh(res.x[1])), res.x[2] % (2 * np.pi)))
    return best

def run(theta):
    print("=" * 90)
    print(f"THETA = {theta}")
    C, rho = build_C(theta)
    ev = np.linalg.eigvalsh(C)
    print(f"rho = {rho:.6f}; min eig(C) = {ev.min():.6f} (SPD: {ev.min() > 0}); whiten check |F'F-C| = {whiten_check(theta, C):.2e}")

    wstar = np.linalg.solve(C, S)
    wcf, A, B, D = closed_form(theta)
    print(f"closed form A={A:.8f}  B={B:.8f}  D={D:.8e};  max|wstar - closed| = {np.max(np.abs(wstar - wcf)):.2e}")
    print("wstar (oldest -> newest):")
    print(wstar)
    print(f"analytic gap floor for decaying-ray families = 0.5*D^2/(1+theta^2) = {0.5 * D**2 / (1 + theta**2):.3e}")

    results = []

    # --- baseline single ray ---
    b0, gap0 = zoom_scan_b(lambda b: fit_gap(C, wstar, [ray_exact(b)])[0])
    print(f"\nBASELINE single ray: b0 = {b0:.8f}, gap0 = {gap0:.6e}")
    results.append(("ray", 0, gap0, f"b0={b0:.6f}"))

    # --- TAPS(k) ---
    print("\nTAPS(k): free weights on the k newest steps (+ base ray, joint refit)")
    prev = gap0
    for k in range(1, 8):
        taps = [unit(T - 1 - j) for j in range(k)]  # p = T-1, T-2, ...
        bk, gk = zoom_scan_b(lambda b: fit_gap(C, wstar, [ray_exact(b)] + taps)[0])
        print(f"  k={k}: b={bk:+.6f}  gap={gk:.6e}   ratio={gk/prev:.4f}  (theta^2={theta**2:.4f})")
        results.append(("TAPS", k, gk, f"b={bk:.6f}"))
        prev = gk

    # --- LAGTAP ---
    print("\nLAGTAP: single delayed taps at j = T - l (best lags chosen)")
    def gap_for_lags(lags, nscan=401, rounds=4):
        taps = [unit(T - 1 - l) for l in lags]
        return zoom_scan_b(lambda b: fit_gap(C, wstar, [ray_exact(b)] + taps)[0], n=nscan, rounds=rounds)
    # budget 1: all lags
    one = [(gap_for_lags([l])[1], l) for l in range(1, T)]
    one.sort(); g1, l1 = one[0]
    print(f"  1 lagtap : best l={l1}   gap={g1:.6e}   (runner-up l={one[1][1]}, {one[1][0]:.3e})")
    results.append(("LAGTAP", 1, g1, f"l={l1}"))
    # budget 2: exhaustive pairs (coarse), refine top 5
    pairs = []
    for la in range(1, T):
        for lb in range(la + 1, T):
            taps = [unit(T - 1 - la), unit(T - 1 - lb)]
            _, v = zoom_scan_b(lambda b: fit_gap(C, wstar, [ray_exact(b)] + taps)[0], n=201, rounds=2)
            pairs.append((v, (la, lb)))
    pairs.sort()
    best2 = (np.inf, None)
    for v, lg in pairs[:5]:
        _, vv = gap_for_lags(list(lg))
        if vv < best2[0]:
            best2 = (vv, lg)
    g2, l2 = best2
    print(f"  2 lagtaps: best l={l2} gap={g2:.6e}")
    results.append(("LAGTAP", 2, g2, f"l={l2}"))
    # budget 3: extend best pairs with a third lag
    best3 = (np.inf, None)
    for v, lg in pairs[:4]:
        for lc in range(1, T):
            if lc in lg: continue
            _, vv = gap_for_lags(sorted(list(lg) + [lc]), nscan=201, rounds=3)
            if vv < best3[0]:
                best3 = (vv, tuple(sorted(list(lg) + [lc])))
    g3, l3 = best3
    print(f"  3 lagtaps: best l={l3} gap={g3:.6e}")
    results.append(("LAGTAP", 3, g3, f"l={l3}"))

    # --- POLES(k) ---
    print("\nPOLES(k): k extra free-pole rays (base pole also free, all gains refit)")
    seeds1 = [np.array([b0, -theta]), np.array([LAM, -theta]), np.array([b0, -0.9]), np.array([b0, 0.9])]
    gp1, poles1 = nm_poles(C, wstar, 1, seeds1)
    print(f"  POLES(1): gap={gp1:.6e}  poles={np.sort(poles1)}   (extra pole vs -theta={-theta}: "
          f"best extra = {poles1[np.argmax(np.abs(poles1 + theta) == np.min(np.abs(poles1 + theta)))]:.8f})")
    # identify the pole closest to -theta explicitly
    pe = poles1[np.argmin(np.abs(poles1 - (-theta)))]
    print(f"            pole nearest -theta: {pe:.10f}  (deviation {pe + theta:+.3e})")
    results.append(("POLES", 1, gp1, f"poles={np.round(np.sort(poles1),6)}"))
    seeds2 = [np.array([b0, -theta, -0.97]), np.array([b0, -theta, 0.97]),
              np.array([LAM, -theta, -0.5]), np.array([b0, -theta, -0.999])]
    gp2, poles2 = nm_poles(C, wstar, 2, seeds2)
    print(f"  POLES(2): gap={gp2:.6e}  poles={np.sort(poles2)}")
    results.append(("POLES", 2, gp2, f"poles={np.round(np.sort(poles2),6)}"))
    seeds3 = [np.array([b0, -theta, -0.97, 0.97]), np.array([b0, -theta, -0.99, -0.8]),
              np.array([LAM, -theta, -0.9, 0.2]), np.array([b0, -theta, -0.999, -0.95])]
    gp3, poles3 = nm_poles(C, wstar, 3, seeds3, restarts=16)
    print(f"  POLES(3): gap={gp3:.6e}  poles={np.sort(poles3)}")
    results.append(("POLES", 3, gp3, f"poles={np.round(np.sort(poles3),6)}"))

    # --- CPAIR ---
    gc, prm = nm_cpair(C, wstar, b0, theta)
    print(f"\nCPAIR: gap={gc:.6e}  (b={prm[0]:.6f}, r={prm[1]:.6f}, omega={prm[2]:.6f}; "
          f"omega=pi -> real pole -r; compare r to theta={theta})")
    results.append(("CPAIR", 1, gc, f"r={prm[1]:.6f}, omega={prm[2]:.6f}"))

    # --- sanity: exact floor check with fixed rays lam and -theta plus old-edge tap set ---
    cols = [ray_exact(LAM), ray_exact(-theta)]
    gfix, _ = fit_gap(C, wstar, cols)
    print(f"\nfixed rays (lam, -theta) only: gap = {gfix:.6e}  vs floor 0.5 D^2/(1+th^2) = {0.5*D**2/(1+theta**2):.6e}")

    return dict(theta=theta, rho=rho, mineig=ev.min(), wstar=wstar, A=A, B=B, D=D,
                results=results, b0=b0, gap0=gap0, poles1=poles1, gp1=gp1,
                floor=0.5 * D ** 2 / (1 + theta ** 2))

if __name__ == "__main__":
    out = {}
    for th in (0.8, 0.5):
        out[th] = run(th)


==> anc/wshape/wshape_seasonal.py <==
"""Seasonal AR(4) correlation structure: shape of wstar and channel budgets.

Process: x_t = rho_s x_{t-4} + eps_t, rho_s = 0.8, period 4.
Normalized covariance: C_ij = rho_s^(|i-j|/4) if 4 | |i-j| else 0  (C_ii = 1).
Demand: s_i = lambda^(T-i), lambda = 0.6, T = 20, i = T newest.

Also secondary test: damped-cosine covariance C_ij = r^|i-j| cos(omega |i-j|),
r = 0.95, omega = 2*pi/6.

Paper location: the seasonal AR row of Table S1 in Appendix D.
"""
import numpy as np
from scipy.optimize import minimize

np.set_printoptions(precision=6, suppress=False, linewidth=150)

T = 20
lam = 0.6
rho = 0.8
P = 4  # season length

# positions j = 1..T; python index idx = j-1; "age" d = T - j (0 = newest)
j = np.arange(1, T + 1)
d = T - j  # age
s = lam ** d.astype(float)

# ---------------- build C (seasonal AR) ----------------
D = np.abs(j[:, None] - j[None, :])
C = np.where(D % P == 0, rho ** (D / P), 0.0)
eigs = np.linalg.eigvalsh(C)
print("=== SEASONAL AR ===")
print("min eig C:", eigs.min(), " max eig:", eigs.max())
assert eigs.min() > 0

wstar = np.linalg.solve(C, s)
print("\nwstar (j=1 oldest ... j=20 newest):")
for jj, w in zip(j, wstar):
    print(f"  j={jj:2d} (age {T-jj:2d}): {w:+.10f}")

# ---------------- closed form check ----------------
# Chains: residue classes mod 4 -> independent AR(1) chains, coeff a=rho,
# chain demand geometric with ratio mu = lam^4.
# wstar = (1-rho^2)^{-1} (1 - rho B^4)(1 - rho F^4) s   (with truncation)
# Piecewise:
#   newest 4  (j >= T-3):        wstar_j = lam^d * (1 - rho lam^4)/(1 - rho^2)
#   interior  (4 < j <= T-4):    wstar_j = lam^d * (lam^4 - rho)(1 - rho lam^4)/(lam^4 (1 - rho^2))
#   oldest 4  (j <= 4):          wstar_j = lam^d * (lam^4 - rho)/(lam^4 (1 - rho^2))
mu = lam ** P
A = (1 - rho * mu) / (1 - rho ** 2)
B = (mu - rho) * (1 - rho * mu) / (mu * (1 - rho ** 2))
E = (mu - rho) / (mu * (1 - rho ** 2))
w_formula = np.where(j >= T - P + 1, A * lam ** d,
             np.where(j <= P, E * lam ** d, B * lam ** d))
print("\nclosed-form coefficients: A(newest4)=%.6f  B(interior)=%.6f  E(oldest4)=%.6f" % (A, B, E))
print("max |wstar - closed form| =", np.abs(wstar - w_formula).max())

gap0_full = 0.5 * s @ wstar
print("Gap(0) = 0.5 s^T wstar =", gap0_full)

# ---------------- helpers ----------------
def ray(b, delay=0):
    """geometric ray b^(T-j) started 'delay' steps back: b^(d-delay) for d>=delay else 0."""
    v = np.zeros(T)
    m = d >= delay
    dd = (d[m] - delay).astype(float)
    v[m] = np.where(dd == 0, 1.0, np.sign(b) ** dd * np.abs(b) ** dd) if b != 0 else (dd == 0) * 1.0
    if b != 0:
        v[m] = b ** dd
    return v

def tap(age):
    v = np.zeros(T); v[d == age] = 1.0; return v

def gap_basis(basis, Cm=None, sv=None, wst=None):
    """optimal gains for given basis columns; returns gap."""
    Cm = C if Cm is None else Cm
    sv = s if sv is None else sv
    wst = wstar if wst is None else wst
    U = np.column_stack(basis)
    G = U.T @ Cm @ U
    h = U.T @ sv
    g, *_ = np.linalg.lstsq(G, h, rcond=None)
    gap = 0.5 * (sv @ wst - h @ g)
    return max(gap, 0.0), g

def scan_pole(extra_basis, Cm=None, sv=None, wst=None, ngrid=4001, rounds=4):
    """optimize base-ray pole b jointly with linear gains for fixed extra basis."""
    lo, hi = -0.999, 0.999
    best = (np.inf, None)
    for r in range(rounds):
        bs = np.linspace(lo, hi, ngrid)
        for b in bs:
            gp, _ = gap_basis([ray(b)] + extra_basis, Cm, sv, wst)
            if gp < best[0]:
                best = (gp, b)
        span = (hi - lo) / ngrid * 4
        lo, hi = max(-0.9999, best[1] - span), min(0.9999, best[1] + span)
    return best  # (gap, b)

# ---------------- baseline: best single ray ----------------
gap0, b0 = scan_pole([])
print("\n--- baseline single ray ---")
print(f"best pole b0 = {b0:.8f}, gap0 = {gap0:.10e}")
_, g0 = gap_basis([ray(b0)])
print(f"gain g0 = {g0[0]:.6f}   (lambda = {lam}, note whether b0 ~ lambda)")
rel = lambda gp: gp / gap0

results = []  # (family, channels, gap)
results.append(("baseline ray", 0, gap0))

# ---------------- TAPS(k) ----------------
print("\n--- TAPS(k): taps on k newest steps ---")
for k in range(1, 9):
    extra = [tap(a) for a in range(k)]
    gp, b = scan_pole(extra)
    results.append((f"TAPS({k})", k, gp))
    print(f"TAPS({k}): gap = {gp:.10e}  (pole b = {b:+.6f})  rel = {rel(gp):.3e}")

# ---------------- LAGTAP(l) ----------------
print("\n--- LAGTAP(l): one tap at age l ---")
lag_res = {}
for l in range(1, T):
    gp, b = scan_pole([tap(l)])
    lag_res[l] = gp
best_l = min(lag_res, key=lag_res.get)
for l in sorted(lag_res):
    mark = " <== best" if l == best_l else ""
    print(f"LAGTAP({l:2d}): gap = {lag_res[l]:.10e}{mark}")
results.append((f"LAGTAP({best_l}) [best single lag]", 1, lag_res[best_l]))
results.append(("LAGTAP(4) [whitening hint]", 1, lag_res[4]))

# ---------------- POLES(k) ----------------
print("\n--- POLES(k): k extra free rays (joint pole optimization) ---")
def poles_gap(poles):
    basis = [ray(b) for b in poles]
    gp, _ = gap_basis(basis)
    return gp

def optimize_poles(k, nstart=12):
    # k+1 poles total (base + k extra)
    rng = np.random.default_rng(0)
    best = (np.inf, None)
    starts = []
    grid = np.linspace(-0.9, 0.9, 7)
    starts.append(np.array([b0] + list(np.linspace(-0.5, 0.9, k))))
    for _ in range(nstart):
        starts.append(np.concatenate([[b0], rng.uniform(-0.95, 0.95, k)]))
    for st in starts:
        x0 = np.arctanh(np.clip(st, -0.999, 0.999))
        f = lambda x: poles_gap(np.tanh(x))
        r1 = minimize(f, x0, method="Nelder-Mead",
                      options=dict(maxiter=4000, xatol=1e-12, fatol=1e-16))
        if r1.fun < best[0]:
            best = (r1.fun, np.tanh(r1.x))
    return best

for k in range(1, 4):
    gp, poles = optimize_poles(k)
    results.append((f"POLES({k})", k, gp))
    print(f"POLES({k}): gap = {gp:.10e}  poles = {np.sort(poles)}")

# ---------------- CPAIR ----------------
print("\n--- CPAIR: one damped-cosine ray (2 linear gains, scan r, omega) ---")
def cpair_basis(r, om):
    dd = d.astype(float)
    return [r ** dd * np.cos(om * dd), r ** dd * np.sin(om * dd)]

def cpair_gap(x):
    r = 0.999 / (1 + np.exp(-x[0]))      # (0, .999)
    om = np.pi / (1 + np.exp(-x[1]))     # (0, pi)
    b = np.tanh(x[2])
    gp, _ = gap_basis([ray(b)] + cpair_basis(r, om))
    return gp

best_cp = (np.inf, None)
for r0 in [0.3, 0.6, 0.8, 0.95]:
    for om0 in [np.pi/6, np.pi/3, np.pi/2, 2*np.pi/3, 5*np.pi/6]:
        x0 = [np.log(r0/(0.999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(b0)]
        r1 = minimize(cpair_gap, x0, method="Nelder-Mead",
                      options=dict(maxiter=4000, xatol=1e-12, fatol=1e-16))
        if r1.fun < best_cp[0]:
            best_cp = (r1.fun, r1.x)
xc = best_cp[1]
rc = 0.999/(1+np.exp(-xc[0])); omc = np.pi/(1+np.exp(-xc[1]))
print(f"CPAIR: gap = {best_cp[0]:.10e}  (r = {rc:.4f}, omega = {omc:.4f} = 2pi/{2*np.pi/omc:.2f}, base b = {np.tanh(xc[2]):+.4f})")
results.append(("CPAIR", 1, best_cp[0]))

# ---------------- combos toward exact zero ----------------
print("\n--- combos ---")
# TAPS(4) + oldest-edge taps (ages 16..19), base pole free
for extra_old in range(0, 5):
    extra = [tap(a) for a in range(4)] + [tap(16 + m) for m in range(extra_old)]
    gp, b = scan_pole(extra)
    nm = f"TAPS(4)+{extra_old}xLAGTAP(old)" if extra_old else "TAPS(4) [again]"
    print(f"{nm}: channels = {4+extra_old}, gap = {gp:.10e}, pole = {b:+.6f}")
    if extra_old:
        results.append((f"TAPS(4)+LAGTAP(16..{15+extra_old})", 4 + extra_old, gp))

# which single old tap helps most after TAPS(4)?
print("\nsingle extra LAGTAP after TAPS(4):")
for l in [16, 17, 18, 19]:
    gp, b = scan_pole([tap(a) for a in range(4)] + [tap(l)])
    print(f"  TAPS(4)+LAGTAP({l}): gap = {gp:.10e}")
    results.append((f"TAPS(4)+LAGTAP({l})", 5, gp))

# TAPS(4) + one extra free ray
def taps4_pole_gap(x):
    b1, b2 = np.tanh(x)
    gp, _ = gap_basis([ray(b1), ray(b2)] + [tap(a) for a in range(4)])
    return gp
best_tp = (np.inf, None)
for st in [[b0, -0.9], [b0, 0.9], [b0, 0.3], [lam, -0.6], [lam, 0.95]]:
    r1 = minimize(taps4_pole_gap, np.arctanh(np.clip(st, -0.998, 0.998)),
                  method="Nelder-Mead", options=dict(maxiter=4000, xatol=1e-12, fatol=1e-16))
    if r1.fun < best_tp[0]:
        best_tp = (r1.fun, np.tanh(r1.x))
print(f"\nTAPS(4)+POLES(1): gap = {best_tp[0]:.10e}, poles = {best_tp[1]}")
results.append(("TAPS(4)+POLES(1)", 5, best_tp[0]))

# TAPS(4) + CPAIR
def taps4_cpair_gap(x):
    r = 0.999/(1+np.exp(-x[0])); om = np.pi/(1+np.exp(-x[1])); b = np.tanh(x[2])
    gp, _ = gap_basis([ray(b)] + cpair_basis(r, om) + [tap(a) for a in range(4)])
    return gp
best_tc = (np.inf, None)
for r0 in [0.5, 0.8, 0.95]:
    for om0 in [np.pi/6, np.pi/2, 5*np.pi/6]:
        x0 = [np.log(r0/(0.999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(b0)]
        r1 = minimize(taps4_cpair_gap, x0, method="Nelder-Mead",
                      options=dict(maxiter=4000, xatol=1e-12, fatol=1e-16))
        if r1.fun < best_tc[0]:
            best_tc = (r1.fun, r1.x)
print(f"TAPS(4)+CPAIR: gap = {best_tc[0]:.10e}")
results.append(("TAPS(4)+CPAIR", 5, best_tc[0]))

# out-of-menu check: delayed rays (season-lagged input into the SAME mode)
basis_delayed = [ray(lam), ray(lam, delay=4), ray(lam, delay=16)]
gpd, gd = gap_basis(basis_delayed)
print(f"\n[out of menu] ray(lam) + season-delayed rays (delay 4, 16): gap = {gpd:.3e}, gains = {gd}")
gpd2, _ = gap_basis([ray(lam), ray(lam, delay=4)])
print(f"[out of menu] ray(lam) + delay-4 ray only: gap = {gpd2:.10e}")

# ---------------- summary ----------------
print("\n=== SUMMARY (seasonal AR) ===")
for nm, ch, gp in results:
    print(f"{nm:34s} channels={ch:2d}  gap={gp:.10e}")

# ================================================================
# secondary: damped-cosine covariance
# ================================================================
print("\n\n=== DAMPED-COSINE COVARIANCE ===")
r_dc, om_dc = 0.95, 2 * np.pi / 6
C2 = r_dc ** D * np.cos(om_dc * D)
e2 = np.linalg.eigvalsh(C2)
print("min eig:", e2.min(), " (PD:", e2.min() > 0, ")")
w2 = np.linalg.solve(C2, s)
print("wstar (oldest -> newest):")
for jj, w in zip(j, w2):
    print(f"  j={jj:2d} (age {T-jj:2d}): {w:+.8f}")
g20 = 0.5 * s @ w2

def scan_pole2(extra_basis, ngrid=4001, rounds=4):
    lo, hi = -0.999, 0.999
    best = (np.inf, None)
    for r in range(rounds):
        for b in np.linspace(lo, hi, ngrid):
            gp, _ = gap_basis([ray(b)] + extra_basis, C2, s, w2)
            if gp < best[0]:
                best = (gp, b)
        span = (hi - lo) / ngrid * 4
        lo, hi = max(-0.9999, best[1] - span), min(0.9999, best[1] + span)
    return best

g2_base, b2_base = scan_pole2([])
print(f"\nbaseline ray: gap = {g2_base:.10e} (pole {b2_base:+.6f})")
res2 = [("dcos baseline ray", 0, g2_base)]
for k in [1, 2, 3]:
    gp, b = scan_pole2([tap(a) for a in range(k)])
    res2.append((f"dcos TAPS({k})", k, gp))
    print(f"TAPS({k}): gap = {gp:.10e}")

def cpair2_gap(x):
    r = 0.9999/(1+np.exp(-x[0])); om = np.pi/(1+np.exp(-x[1])); b = np.tanh(x[2])
    gp, _ = gap_basis([ray(b)] + cpair_basis(r, om), C2, s, w2)
    return gp
best2 = (np.inf, None)
for r0 in [0.6, 0.9, 0.95, 0.99]:
    for om0 in [om_dc*0.5, om_dc, om_dc*1.5, np.pi/2]:
        x0 = [np.log(r0/(0.9999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(np.clip(b2_base,-0.998,0.998))]
        r1 = minimize(cpair2_gap, x0, method="Nelder-Mead",
                      options=dict(maxiter=6000, xatol=1e-13, fatol=1e-17))
        if r1.fun < best2[0]:
            best2 = (r1.fun, r1.x)
x2 = best2[1]; rr = 0.9999/(1+np.exp(-x2[0])); oo = np.pi/(1+np.exp(-x2[1]))
print(f"CPAIR: gap = {best2[0]:.10e}  (r = {rr:.5f}, omega = {oo:.5f}; process r = {r_dc}, omega = {om_dc:.5f})")
res2.append(("dcos CPAIR", 1, best2[0]))

# CPAIR + TAPS(1), CPAIR + TAPS(2)
for k in [1, 2]:
    def f(x, k=k):
        r = 0.9999/(1+np.exp(-x[0])); om = np.pi/(1+np.exp(-x[1])); b = np.tanh(x[2])
        gp, _ = gap_basis([ray(b)] + cpair_basis(r, om) + [tap(a) for a in range(k)], C2, s, w2)
        return gp
    bb = (np.inf, None)
    for r0 in [0.9, 0.95, 0.99]:
        for om0 in [om_dc, om_dc*1.2, om_dc*0.8]:
            x0 = [np.log(r0/(0.9999-r0)), np.log(om0/(np.pi-om0)), 0.0]
            r1 = minimize(f, x0, method="Nelder-Mead",
                          options=dict(maxiter=6000, xatol=1e-13, fatol=1e-17))
            if r1.fun < bb[0]:
                bb = (r1.fun, r1.x)
    print(f"CPAIR+TAPS({k}): gap = {bb[0]:.10e}")
    res2.append((f"dcos CPAIR+TAPS({k})", 1 + k, bb[0]))

# POLES(2) real for comparison
def poles2_gap(x):
    bs = np.tanh(x)
    gp, _ = gap_basis([ray(b) for b in bs], C2, s, w2)
    return gp
bbp = (np.inf, None)
rng = np.random.default_rng(1)
for _ in range(15):
    x0 = np.arctanh(rng.uniform(-0.95, 0.95, 3))
    r1 = minimize(poles2_gap, x0, method="Nelder-Mead",
                  options=dict(maxiter=5000, xatol=1e-12, fatol=1e-16))
    if r1.fun < bbp[0]:
        bbp = (r1.fun, np.tanh(r1.x))
print(f"POLES(2) [3 real rays total]: gap = {bbp[0]:.10e}, poles = {np.sort(bbp[1])}")
res2.append(("dcos POLES(2)", 2, bbp[0]))

print("\n=== SUMMARY (damped cosine) ===")
for nm, ch, gp in res2:
    print(f"{nm:26s} channels={ch:2d}  gap={gp:.10e}")

# ================================================================
# ADDENDUM: diagnostics and extra combos
# ================================================================
print("\n\n=== ADDENDUM (seasonal AR) ===")

# (a) LAGTAP(4) diagnostics: what pole/gains does it pick?
gp, b = scan_pole([tap(4)])
_, g = gap_basis([ray(b), tap(4)])
print(f"LAGTAP(4): gap = {gp:.6e}, base pole = {b:+.6f}, gains (ray, tap4) = {g}")
gp8, b8 = scan_pole([tap(8)])
_, g8 = gap_basis([ray(b8), tap(8)])
print(f"LAGTAP(8): gap = {gp8:.6e}, base pole = {b8:+.6f}, gains = {g8}")

# (b) POLES(1) cross-check with a 2-D grid (distinct poles)
bs = np.linspace(-0.995, 0.995, 399)
best2d = (np.inf, None, None)
for b1 in bs:
    r1v = ray(b1)
    for b2 in bs:
        if b2 <= b1:
            continue
        gpx, _ = gap_basis([r1v, ray(b2)])
        if gpx < best2d[0]:
            best2d = (gpx, b1, b2)
print(f"POLES(1) 2-D grid check: gap = {best2d[0]:.6e} at poles ({best2d[1]:.4f}, {best2d[2]:.4f})")
# confluent limit: ray + derivative-ray (Jordan block) at same pole
def jordan_gap(b):
    dd = d.astype(float)
    gpx, _ = gap_basis([ray(b), dd * np.where(dd > 0, b ** np.maximum(dd - 1, 0), 0.0)])
    return gpx
bj = min(np.linspace(-0.99, 0.99, 1981), key=jordan_gap)
print(f"confluent double pole (ray + t*ray) best: gap = {jordan_gap(bj):.6e} at b = {bj:.4f}")

# (c) six-channel combos: can anything beat TAPS(4)+LAGTAP(16,17) = 1.08e-8?
extra = [tap(a) for a in range(4)] + [tap(16)]
def f6a(x):
    b1, b2 = np.tanh(x)
    gpx, _ = gap_basis([ray(b1), ray(b2)] + extra)
    return gpx
bb = (np.inf,)
for st in [[0.6, 0.95], [0.6, -0.9], [0.6, 0.99], [0.6, 0.3]]:
    r1m = minimize(f6a, np.arctanh(np.clip(st, -0.998, 0.998)), method="Nelder-Mead",
                   options=dict(maxiter=4000, xatol=1e-12, fatol=1e-17))
    if r1m.fun < bb[0]:
        bb = (r1m.fun, np.tanh(r1m.x))
print(f"TAPS(4)+LAGTAP(16)+POLES(1): gap = {bb[0]:.6e}, poles = {bb[1]}")

def f6b(x):
    r = 0.9999/(1+np.exp(-x[0])); om = np.pi/(1+np.exp(-x[1])); b = np.tanh(x[2])
    gpx, _ = gap_basis([ray(b)] + cpair_basis(r, om) + extra)
    return gpx
bb = (np.inf,)
for r0 in [0.5, 0.9, 0.97]:
    for om0 in [0.3, np.pi/2, 2.8]:
        x0 = [np.log(r0/(0.9999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(0.6)]
        r1m = minimize(f6b, x0, method="Nelder-Mead",
                       options=dict(maxiter=5000, xatol=1e-12, fatol=1e-17))
        if r1m.fun < bb[0]:
            bb = (r1m.fun, r1m.x)
print(f"TAPS(4)+LAGTAP(16)+CPAIR: gap = {bb[0]:.6e}")

def f6c(x):
    b1, b2, b3 = np.tanh(x)
    gpx, _ = gap_basis([ray(b1), ray(b2), ray(b3)] + [tap(a) for a in range(4)])
    return gpx
bb = (np.inf,)
for st in [[0.6, 0.9, -0.9], [0.6, 0.95, 0.99], [0.6, 0.8, 0.3], [0.6, -0.5, 0.97]]:
    r1m = minimize(f6c, np.arctanh(np.clip(st, -0.998, 0.998)), method="Nelder-Mead",
                   options=dict(maxiter=6000, xatol=1e-12, fatol=1e-17))
    if r1m.fun < bb[0]:
        bb = (r1m.fun, np.tanh(r1m.x))
print(f"TAPS(4)+POLES(2): gap = {bb[0]:.6e}, poles = {bb[1]}")

# (d) sanity: exact representation ray(0.6)+TAPS(4)+4 old taps, fixed pole
basis_exact = [ray(lam)] + [tap(a) for a in range(4)] + [tap(16 + m) for m in range(4)]
gpe, ge = gap_basis(basis_exact)
print(f"exact basis [ray(0.6), 4 new taps, 4 old taps]: gap = {gpe:.3e}")
print(f"  gains: ray = {ge[0]:.6f}; new taps = {ge[1:5]}; old taps = {ge[5:]}")
print(f"  predicted ray gain B = {B:.6f}; new-tap prediction (A-B)*lam^d = {[(A-B)*lam**a for a in range(4)]}")
print(f"  old-tap prediction (E-B)*lam^d = {[(E-B)*lam**a for a in [16,17,18,19]]}")

print("\n=== ADDENDUM (damped cosine) ===")
# MA(1) root of the damped-cosine spectrum: theta/(1+theta^2) = r cos(omega)/(1+r^2)
q = r_dc * np.cos(om_dc) / (1 + r_dc ** 2)
theta1 = (1 - np.sqrt(1 - 4 * q * q)) / (2 * q)
print(f"analytic MA(1) root theta1 = {theta1:.6f}  (POLES(2) found ~0.267)")

# POLES(2)+TAPS(k) and fixed-pole checks
for k in [1, 2]:
    def fpk(x, k=k):
        bsx = np.tanh(x)
        gpx, _ = gap_basis([ray(bv) for bv in bsx] + [tap(a) for a in range(k)], C2, s, w2)
        return gpx
    bb = (np.inf,)
    for st in [[lam, theta1, 0.9], [lam, theta1, -0.5], [0.6, 0.27, 0.0]]:
        r1m = minimize(fpk, np.arctanh(np.clip(st, -0.998, 0.998)), method="Nelder-Mead",
                       options=dict(maxiter=6000, xatol=1e-13, fatol=1e-18))
        if r1m.fun < bb[0]:
            bb = (r1m.fun, np.tanh(r1m.x))
    print(f"dcos POLES(2)+TAPS({k}): gap = {bb[0]:.6e}, poles = {np.sort(bb[1])}")

for k in [0, 1, 2, 3]:
    basis = [ray(lam), ray(theta1)] + [tap(a) for a in range(k)]
    gpx, _ = gap_basis(basis, C2, s, w2)
    print(f"dcos fixed [ray(lam), ray(theta1)] + TAPS({k}): gap = {gpx:.6e}")

# CPAIR+TAPS(2) redone with seeding from CPAIR+TAPS(1) solution and process params
def fct(x, k=2):
    r = 0.9999/(1+np.exp(-x[0])); om = np.pi/(1+np.exp(-x[1])); b = np.tanh(x[2])
    gpx, _ = gap_basis([ray(b)] + cpair_basis(r, om) + [tap(a) for a in range(k)], C2, s, w2)
    return gpx
bb = (np.inf,)
for r0, om0, bb0 in [(0.95, om_dc, lam), (0.9, om_dc, theta1), (0.5, 0.5, lam),
                     (0.12, 0.05, 0.887), (0.268, 0.3, 0.6)]:
    x0 = [np.log(r0/(0.9999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(np.clip(bb0, -0.99, 0.99))]
    r1m = minimize(fct, x0, method="Nelder-Mead",
                   options=dict(maxiter=8000, xatol=1e-13, fatol=1e-18))
    if r1m.fun < bb[0]:
        bb = (r1m.fun, r1m.x)
xx = bb[1]; rr = 0.9999/(1+np.exp(-xx[0])); oo = np.pi/(1+np.exp(-xx[1]))
print(f"dcos CPAIR+TAPS(2) redo: gap = {bb[0]:.6e} (r = {rr:.4f}, omega = {oo:.4f}, b = {np.tanh(xx[2]):+.4f})")

# interior ratio check for dcos wstar (is the interior a lambda-ray?)
ratios = w2[4:14] / w2[5:15]
print("dcos wstar interior ratios w(age a)/w(age a-1)... :", np.round(ratios, 4))


==> anc/wshape/wshape_seasonal2.py <==
"""Stable re-verification of headline numbers with projection-based gap.

Paper location: the seasonal AR row of Table S1 in Appendix D, re-verifying its
headline numbers with a projection-based gap.
"""
import numpy as np
from scipy.optimize import minimize

T, lam, rho, P = 20, 0.6, 0.8, 4
j = np.arange(1, T + 1)
d = T - j
s = lam ** d.astype(float)
D = np.abs(j[:, None] - j[None, :])
C = np.where(D % P == 0, rho ** (D / P), 0.0)
wstar = np.linalg.solve(C, s)
L = np.linalg.cholesky(C)
z = L.T @ wstar
z2 = z @ z  # = 2 Gap(0)

def ray(b, delay=0):
    v = np.zeros(T)
    m = d >= delay
    dd = (d[m] - delay).astype(float)
    v[m] = b ** dd if b != 0 else (dd == 0) * 1.0
    return v

def tap(age):
    v = np.zeros(T); v[d == age] = 1.0; return v

def gap_stable(basis, Lm=None, zv=None, z2v=None):
    Lm = L if Lm is None else Lm
    zv = z if zv is None else zv
    z2v = z2 if z2v is None else z2v
    M = Lm.T @ np.column_stack(basis)
    U, sv, _ = np.linalg.svd(M, full_matrices=False)
    tol = max(M.shape) * np.finfo(float).eps * (sv[0] if len(sv) else 1.0)
    r = np.sum(sv > tol)
    proj = U[:, :r].T @ zv
    return max(0.5 * (z2v - proj @ proj), 0.0)

print("Gap(0) =", 0.5 * z2)

# re-verify headline numbers stably
def scan_pole_stable(extra, ngrid=4001, rounds=4, Lm=None, zv=None, z2v=None):
    lo, hi = -0.999, 0.999
    best = (np.inf, None)
    for _ in range(rounds):
        for b in np.linspace(lo, hi, ngrid):
            gp = gap_stable([ray(b)] + extra, Lm, zv, z2v)
            if gp < best[0]:
                best = (gp, b)
        span = (hi - lo) / ngrid * 4
        lo, hi = max(-0.9999, best[1] - span), min(0.9999, best[1] + span)
    return best

g0, b0 = scan_pole_stable([])
print(f"baseline: gap = {g0:.10e} at b = {b0:.6f}")
for k in [1, 2, 3, 4]:
    gp, b = scan_pole_stable([tap(a) for a in range(k)])
    print(f"TAPS({k}) stable: gap = {gp:.10e} (b = {b:+.6f})")
gp, b = scan_pole_stable([tap(4)])
print(f"LAGTAP(4) stable: gap = {gp:.10e} (b = {b:+.6f})")
for nold in [1, 2, 3, 4]:
    gp, b = scan_pole_stable([tap(a) for a in range(4)] + [tap(15 + m) for m in range(1, nold + 1)])
    print(f"TAPS(4)+{nold} old taps stable: gap = {gp:.10e} (b = {b:+.6f})")

# ---- POLES(k) with stable objective ----
def poles_obj(x):
    return gap_stable([ray(b) for b in np.tanh(x)])

rng = np.random.default_rng(0)
for k in [1, 2, 3]:
    best = (np.inf, None)
    starts = [np.concatenate([[b0], rng.uniform(-0.95, 0.95, k)]) for _ in range(20)]
    starts += [np.linspace(0.2, 0.8, k + 1), np.linspace(-0.8, 0.8, k + 1)]
    for st in starts:
        r1 = minimize(poles_obj, np.arctanh(np.clip(st, -0.998, 0.998)), method="Nelder-Mead",
                      options=dict(maxiter=6000, xatol=1e-12, fatol=1e-16))
        if r1.fun < best[0]:
            best = (r1.fun, np.tanh(r1.x))
    print(f"POLES({k}) stable: gap = {best[0]:.10e}, poles = {np.sort(best[1])}")

# explicit confluent (Jordan) bases: span{ray, t ray, ..., t^m ray} at single b
dd = d.astype(float)
def jordan_basis(b, m):
    out = [ray(b)]
    for p in range(1, m + 1):
        out.append(dd ** p * np.where(dd >= p, b ** np.maximum(dd - p, 0), 0.0) if b != 0 else np.zeros(T))
    return out
for m in [1, 2, 3]:
    bb = min(np.linspace(-0.99, 0.99, 3961), key=lambda b: gap_stable(jordan_basis(b, m)))
    print(f"confluent pole of multiplicity {m+1}: gap = {gap_stable(jordan_basis(bb, m)):.10e} at b = {bb:.4f}")

# ---- 5/6-channel combos, stable ----
def cpair_basis(r, om):
    return [r ** dd * np.cos(om * dd), r ** dd * np.sin(om * dd)]

def f_cp(x, extra):
    r = 0.9999 / (1 + np.exp(-x[0])); om = np.pi / (1 + np.exp(-x[1])); b = np.tanh(x[2])
    return gap_stable([ray(b)] + cpair_basis(r, om) + extra)

for name, extra in [("TAPS(4)+CPAIR", [tap(a) for a in range(4)]),
                    ("TAPS(4)+LAGTAP(16)+CPAIR", [tap(a) for a in range(4)] + [tap(16)])]:
    best = (np.inf, None)
    for r0 in [0.3, 0.6, 0.9, 0.98]:
        for om0 in [0.3, 0.8, np.pi/2, 2.2, 2.9]:
            x0 = [np.log(r0/(0.9999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(0.6)]
            r1 = minimize(f_cp, x0, args=(extra,), method="Nelder-Mead",
                          options=dict(maxiter=8000, xatol=1e-13, fatol=1e-18))
            if r1.fun < best[0]:
                best = (r1.fun, r1.x)
    xx = best[1]; rr = 0.9999/(1+np.exp(-xx[0])); oo = np.pi/(1+np.exp(-xx[1]))
    print(f"{name} stable: gap = {best[0]:.10e} (r = {rr:.4f}, om = {oo:.4f}, b = {np.tanh(xx[2]):+.5f})")

def f_p1(x, extra):
    b1, b2 = np.tanh(x)
    return gap_stable([ray(b1), ray(b2)] + extra)
best = (np.inf, None)
for st in [[0.6, 0.95], [0.6, -0.9], [0.6, 0.99], [0.6, 0.2], [0.6, 0.997]]:
    r1 = minimize(f_p1, np.arctanh(np.clip(st, -0.9985, 0.9985)), args=([tap(a) for a in range(4)] + [tap(16)],),
                  method="Nelder-Mead", options=dict(maxiter=8000, xatol=1e-13, fatol=1e-18))
    if r1.fun < best[0]:
        best = (r1.fun, np.tanh(r1.x))
print(f"TAPS(4)+LAGTAP(16)+POLES(1) stable: gap = {best[0]:.10e}, poles = {best[1]}")
best = (np.inf, None)
for st in [[0.6, 0.95], [0.6, -0.9], [0.6, 0.99], [0.6, 0.2]]:
    r1 = minimize(f_p1, np.arctanh(np.clip(st, -0.9985, 0.9985)), args=([tap(a) for a in range(4)],),
                  method="Nelder-Mead", options=dict(maxiter=8000, xatol=1e-13, fatol=1e-18))
    if r1.fun < best[0]:
        best = (r1.fun, np.tanh(r1.x))
print(f"TAPS(4)+POLES(1) stable: gap = {best[0]:.10e}, poles = {best[1]}")

# =====================================================================
print("\n=== damped cosine, stable ===")
r_dc, om_dc = 0.95, 2 * np.pi / 6
C2 = r_dc ** D * np.cos(om_dc * D)
w2 = np.linalg.solve(C2, s)
L2 = np.linalg.cholesky(C2)
zz = L2.T @ w2
zz2 = zz @ zz
q = r_dc * np.cos(om_dc) / (1 + r_dc ** 2)
theta1 = (1 - np.sqrt(1 - 4 * q * q)) / (2 * q)
print("Gap(0) =", 0.5 * zz2, " theta1 =", theta1)

g0d, b0d = scan_pole_stable([], Lm=L2, zv=zz, z2v=zz2)
print(f"dcos baseline: gap = {g0d:.10e} at b = {b0d:.6f}")
gp = gap_stable([ray(lam), ray(theta1)], L2, zz, zz2)
print(f"dcos fixed ray(lam)+ray(theta1): gap = {gp:.10e}")
gp, bb = scan_pole_stable([ray(theta1)], Lm=L2, zv=zz, z2v=zz2)
print(f"dcos POLES(1) [b free + ray(theta1)]: gap = {gp:.10e} (b = {bb:.6f})")
for k in [1, 2, 3]:
    gp = gap_stable([ray(lam), ray(theta1)] + [tap(a) for a in range(k)], L2, zz, zz2)
    print(f"dcos [ray(lam), ray(theta1)]+TAPS({k}): gap = {gp:.10e}")
# old-edge fix
for nold in [1, 2, 3, 4]:
    gp = gap_stable([ray(lam), ray(theta1)] + [tap(a) for a in range(2)]
                    + [tap(19 - m) for m in range(nold)], L2, zz, zz2)
    print(f"dcos [ray(lam), ray(theta1)]+TAPS(2)+{nold} old taps: gap = {gp:.10e}")
# and an old-end theta ray instead of taps: reversed ray r_j = theta1^(j-1) (age T-1 - d)
def oldray(b):
    return b ** (T - 1 - dd)
gp = gap_stable([ray(lam), ray(theta1), oldray(theta1)] + [tap(a) for a in range(2)], L2, zz, zz2)
print(f"dcos [ray(lam), ray(theta1), oldray(theta1)]+TAPS(2): gap = {gp:.10e}")
gp = gap_stable([ray(lam), ray(theta1), oldray(theta1), oldray(lam)] + [tap(a) for a in range(2)], L2, zz, zz2)
print(f"dcos + oldray(lam) too: gap = {gp:.10e}")
# does an old-edge break (last 2 old taps) instead of theta-oldray work?
gp = gap_stable([ray(lam), ray(theta1)] + [tap(a) for a in range(2)] + [oldray(theta1)], L2, zz, zz2)
print(f"dcos [rays]+TAPS(2)+oldray(theta1): gap = {gp:.10e}")

# dcos: single extra real ray (POLES(1)) free both poles
best = (np.inf, None)
for st in [[0.6, 0.27], [0.9, 0.3], [0.6, -0.5], [0.88, 0.6]]:
    r1 = minimize(lambda x: gap_stable([ray(np.tanh(x[0])), ray(np.tanh(x[1]))], L2, zz, zz2),
                  np.arctanh(np.clip(st, -0.998, 0.998)), method="Nelder-Mead",
                  options=dict(maxiter=6000, xatol=1e-13, fatol=1e-18))
    if r1.fun < best[0]:
        best = (r1.fun, np.tanh(r1.x))
print(f"dcos POLES(1) free: gap = {best[0]:.10e}, poles = {best[1]}")

# dcos CPAIR stable (verify the omega->0 degeneracy)
best = (np.inf, None)
for r0 in [0.13, 0.3, 0.6, 0.95]:
    for om0 in [0.05, 0.5, om_dc, 2.0]:
        x0 = [np.log(r0/(0.9999-r0)), np.log(om0/(np.pi-om0)), np.arctanh(0.88)]
        r1 = minimize(lambda x: gap_stable([ray(np.tanh(x[2]))] + cpair_basis(0.9999/(1+np.exp(-x[0])), np.pi/(1+np.exp(-x[1]))), L2, zz, zz2),
                      x0, method="Nelder-Mead", options=dict(maxiter=8000, xatol=1e-13, fatol=1e-18))
        if r1.fun < best[0]:
            best = (r1.fun, r1.x)
xx = best[1]; rr = 0.9999/(1+np.exp(-xx[0])); oo = np.pi/(1+np.exp(-xx[1]))
print(f"dcos CPAIR stable: gap = {best[0]:.10e} (r = {rr:.4f}, om = {oo:.4f}, b = {np.tanh(xx[2]):+.4f})")


==> anc/wshape/wshape_seasonal3.py <==
"""Correct confluent-pole (Jordan) check for POLES(k), seasonal AR.

Paper location: the seasonal AR row of Table S1 in Appendix D, the confluent-pole
check behind "extra poles are worthless".
"""
import numpy as np

T, lam, rho, P = 20, 0.6, 0.8, 4
j = np.arange(1, T + 1)
d = T - j
dd = d.astype(float)
s = lam ** dd
D = np.abs(j[:, None] - j[None, :])
C = np.where(D % P == 0, rho ** (D / P), 0.0)
wstar = np.linalg.solve(C, s)
L = np.linalg.cholesky(C)
z = L.T @ wstar
z2 = z @ z

def gap_stable(basis):
    M = L.T @ np.column_stack(basis)
    U, sv, _ = np.linalg.svd(M, full_matrices=False)
    tol = max(M.shape) * np.finfo(float).eps * sv[0]
    r = np.sum(sv > tol)
    proj = U[:, :r].T @ z
    return max(0.5 * (z2 - proj @ proj), 0.0)

def ff(x, p):
    """falling factorial x(x-1)...(x-p+1)"""
    out = np.ones_like(x)
    for m in range(p):
        out = out * (x - m)
    return out

def jordan_basis(b, mult):
    """span of b^d and its first mult-1 derivatives in b (exact)."""
    out = [b ** dd]
    for p in range(1, mult):
        v = np.zeros(T)
        m = dd >= p
        v[m] = ff(dd[m], p) * b ** (dd[m] - p)
        out.append(v)
    return out

for mult in [2, 3, 4]:
    grid = np.linspace(-0.99, 0.99, 3961)
    vals = [gap_stable(jordan_basis(b, mult)) for b in grid if abs(b) > 1e-6]
    bs = [b for b in grid if abs(b) > 1e-6]
    i = int(np.argmin(vals))
    # refine
    lo, hi = bs[i] - 0.002, bs[i] + 0.002
    fine = np.linspace(lo, hi, 801)
    vv = [gap_stable(jordan_basis(b, mult)) for b in fine]
    k = int(np.argmin(vv))
    print(f"confluent multiplicity {mult}: gap = {vv[k]:.10e} at b = {fine[k]:.5f}")

# cross-check with finite pole separation
for eps in [1e-2, 1e-3, 1e-4]:
    b = 0.58992
    g3 = gap_stable([b ** dd, (b + eps) ** dd, (b - eps) ** dd])
    print(f"3 rays at 0.58992 +/- {eps}: gap = {g3:.8e}")
for eps in [1e-2, 1e-3]:
    b = 0.3993
    g4 = gap_stable([(b + k * eps) ** dd for k in range(4)])
    print(f"4 rays near 0.3993 spacing {eps}: gap = {g4:.8e}")


==> anc/wshape/wshape_sum2ar.py <==
"""Candidate result: sum of two AR(1)s (ARMA(2,1) process), geometric demand profile.

x = (u+v)/sqrt(2), u,v independent AR(1) with rho1=0.9, rho2=0.3.
C_ij = (rho1^|i-j| + rho2^|i-j|)/2, T=20, s_i = lambda^(T-i), lambda=0.6.

All internal work is done in AGE coordinates k = T - i, k=0 is the NEWEST step.
A ray with pole b is u_k = b^k. A tap on the newest step is e_0. LAGTAP(l) is e_l.

Paper location: the sum-of-two-AR(1)s row of Table S1 in Appendix D.
"""
import numpy as np
from scipy.optimize import minimize

np.set_printoptions(precision=8, suppress=False, linewidth=180)

T = 20
lam = 0.6
r1, r2 = 0.9, 0.3
k = np.arange(T)

# ---------------------------------------------------------------- build C
idx = np.abs(k[:, None] - k[None, :]).astype(float)
C = 0.5 * (r1 ** idx + r2 ** idx)
eigs = np.linalg.eigvalsh(C)
print("min eig(C) = %.8f   max eig(C) = %.6f   symmetric err = %.2e"
      % (eigs[0], eigs[-1], np.max(np.abs(C - C.T))))

s = lam ** k.astype(float)
wstar = np.linalg.solve(C, s)
print("\nwstar (age coords, k=0 newest):")
print(wstar)

# ------------------------------------------------- spectral factorization
# S(z) = N(z)/D(z),  N(z) = A0 - A1 (z + 1/z) = sig2 (1-theta z)(1-theta/z)
A0 = 0.5 * ((1 - r1**2) * (1 + r2**2) + (1 - r2**2) * (1 + r1**2))
A1 = 0.5 * ((1 - r1**2) * r2 + (1 - r2**2) * r1)
ratio = A0 / A1
theta = (ratio - np.sqrt(ratio**2 - 4)) / 2
sig2 = A1 / theta
theta_closed = (127 - np.sqrt(1729)) / 120       # exact for these params
print("\nA0=%.6f A1=%.6f  A0/A1=%.10f (127/60=%.10f)" % (A0, A1, ratio, 127/60))
print("theta = %.10f   closed form (127-sqrt(1729))/120 = %.10f   diff=%.2e"
      % (theta, theta_closed, abs(theta - theta_closed)))
print("sig2 (innovation variance) = %.10f" % sig2)

# verify factorization at random points on the unit circle
for w_ in np.random.default_rng(0).uniform(0, np.pi, 4):
    z = np.exp(1j * w_)
    N = A0 - A1 * (z + 1/z)
    Nfac = sig2 * (1 - theta * z) * (1 - theta / z)
    S_direct = 0.5 * ((1 - r1**2) / ((1 - r1*z) * (1 - r1/z))
                      + (1 - r2**2) / ((1 - r2*z) * (1 - r2/z)))
    S_arma = Nfac / ((1 - r1*z) * (1 - r1/z) * (1 - r2*z) * (1 - r2/z))
    assert abs(N - Nfac) < 1e-12 and abs(S_direct - S_arma) < 1e-12
print("spectral factorization verified: S(z) = sig2 (1-th z)(1-th/z) / prod(1-rho z)(1-rho/z)")

# --------------------------------------- semi-infinite closed form for wstar
# Wiener-Hopf with whitening filter g(z)=a(z)/c(z), a(z)=(1-r1 z)(1-r2 z), c(z)=1-theta z:
#   w(z) = A/sig2 * a(z) / [ c(z) (1-lam z) ],  A = a(lam)/c(lam)
#   => w_k = (A/sig2) [ gamma delta_{k0} + alpha theta^k + beta lam^k ]
A_ = (1 - r1*lam) * (1 - r2*lam) / (1 - theta*lam)
alpha = (1 - r1/theta) * (1 - r2/theta) / (1 - lam/theta)
beta = (1 - r1/lam) * (1 - r2/lam) / (1 - theta/lam)
gamma = r1 * r2 / (theta * lam)
# partial fraction sanity: at z=0, gamma+alpha+beta must equal 1
print("\npartial-fraction check gamma+alpha+beta = %.12f (should be 1)" % (gamma + alpha + beta))

coef_lam = A_ * beta / sig2
coef_theta = A_ * alpha / sig2
coef_delta = A_ * gamma / sig2
# identity: coef_lam = 1/S(lam) (spectrum analytically continued to z=lam)
S_at_lam = (0.5 * ((1 - r1**2) / ((1 - r1*lam) * (1 - r1/lam))
                   + (1 - r2**2) / ((1 - r2*lam) * (1 - r2/lam))))
print("coef_lam = %.10f   1/S(lam) = %.10f  (identity check)" % (coef_lam, 1.0 / S_at_lam))
print("coef_theta = %.10f   coef_delta(newest tap) = %.10f" % (coef_theta, coef_delta))

w_semi = coef_lam * lam**k.astype(float) + coef_theta * theta**k.astype(float)
w_semi[0] += coef_delta
resid_semi = wstar - w_semi
print("\nsemi-infinite closed form vs finite-T wstar: max|diff| = %.3e" % np.max(np.abs(resid_semi)))
print("residual (should be an old-edge boundary layer):")
print(resid_semi)
# check the residual decays like theta^{T-1-k} into the interior
mirror = theta ** (T - 1 - k.astype(float))
ratio_fit = resid_semi[2:-1] / mirror[2:-1]
print("resid/theta^(T-1-k) over interior k=2..T-2:", ratio_fit)

# exactness test: is wstar exactly in span{lam^k, theta^k, theta^(T-1-k), e0, e_{T-1}}?
B5 = np.column_stack([lam**k.astype(float), theta**k.astype(float), mirror,
                      np.eye(T)[:, 0], np.eye(T)[:, T-1]])
c5, *_ = np.linalg.lstsq(B5, wstar, rcond=None)
print("\n5-basis exact-fit residual: max|wstar - B5 c| = %.3e" % np.max(np.abs(wstar - B5 @ c5)))
print("5-basis coefficients [lam^k, theta^k, theta^(T-1-k), e0, e_{T-1}]:")
print(c5)

# ------------------------------------------------------------- gap machinery
def gap_of(U):
    """Best gains for basis columns U in the C inner product; return (gap, gains)."""
    G = U.T @ C @ U
    b = U.T @ s
    try:
        g = np.linalg.solve(G, b)
    except np.linalg.LinAlgError:
        g = np.linalg.lstsq(G, b, rcond=None)[0]
    # guard against ill-conditioning: fall back to lstsq if worse
    w = U @ g
    d = w - wstar
    gap = 0.5 * d @ C @ d
    g2 = np.linalg.lstsq(G, b, rcond=None)[0]
    d2 = U @ g2 - wstar
    gap2 = 0.5 * d2 @ C @ d2
    if gap2 < gap:
        gap, g = gap2, g2
    return gap, g

def ray(b):
    return np.asarray(b) ** k.astype(float) if np.isscalar(b) else None

def rays(poles):
    return np.column_stack([np.float64(b) ** k.astype(float) for b in poles])

def cpair(r, om):
    kk = k.astype(float)
    return np.column_stack([r**kk * np.cos(om * kk), r**kk * np.sin(om * kk)])

total = 0.5 * s @ wstar
print("\ntotal task energy 0.5 s' C^-1 s = %.8f" % total)

# ------------------------------------------------------------ baseline ray
def gap_poles(pole_vec):
    return gap_of(rays(pole_vec))[0]

grid = np.linspace(-0.995, 0.995, 3981)
g0 = np.array([gap_poles([b]) for b in grid])
b_best = grid[np.argmin(g0)]
res = minimize(lambda p: gap_poles([np.tanh(p[0])]), [np.arctanh(b_best)],
               method="Nelder-Mead", options=dict(xatol=1e-14, fatol=1e-18, maxiter=2000))
b0 = np.tanh(res.x[0]); gap0 = res.fun
print("\nBASELINE single ray: pole b = %.8f   gap0 = %.10e   (gap0/total = %.4f)"
      % (b0, gap0, gap0 / total))

results = [("ray-baseline", 0, gap0, dict(pole=b0))]

# ------------------------------------------------------------- TAPS family
E = np.eye(T)
def gap_taps(b, ktaps):
    return gap_of(np.column_stack([rays([b]), E[:, :ktaps]]))[0]

for ktaps in (1, 2, 3):
    gt = np.array([gap_taps(b, ktaps) for b in grid])
    bb = grid[np.argmin(gt)]
    res = minimize(lambda p: gap_taps(np.tanh(p[0]), ktaps), [np.arctanh(bb)],
                   method="Nelder-Mead", options=dict(xatol=1e-14, fatol=1e-20, maxiter=2000))
    print("TAPS(%d): pole=%.8f  gap=%.10e" % (ktaps, np.tanh(res.x[0]), res.fun))
    results.append(("TAPS", ktaps, res.fun, dict(pole=np.tanh(res.x[0]))))

# ------------------------------------------------------------ POLES family
def multi_pole_opt(npoles, seeds_extra=(), taps=0, nrestarts=40, seed=1):
    """Optimize npoles free poles (+ optional newest taps) jointly; tanh-parametrized."""
    rng = np.random.default_rng(seed)
    cands = [lam, theta, 0.0, b0, -0.3, 0.9, 0.3, -0.7, 0.95, -0.05]
    best = (np.inf, None)
    starts = []
    for _ in range(nrestarts):
        starts.append(rng.choice(cands, size=npoles, replace=False)
                      + rng.normal(0, 0.02, npoles))
    starts.extend([np.array(sd) for sd in seeds_extra])
    for st in starts:
        st = np.clip(st, -0.99, 0.99)
        def f(p):
            bs = np.tanh(p)
            U = rays(bs) if taps == 0 else np.column_stack([rays(bs), E[:, :taps]])
            return gap_of(U)[0]
        r = minimize(f, np.arctanh(st), method="Nelder-Mead",
                     options=dict(xatol=1e-14, fatol=1e-20, maxiter=6000, maxfev=9000))
        if r.fun < best[0]:
            best = (r.fun, np.tanh(r.x))
    return best

for npoles in (2, 3, 4):   # = base ray + 1,2,3 extra POLES channels
    seeds = [[lam, theta], [lam, theta, 0.0], [lam, theta, 0.0, -0.5],
             [lam, theta, 0.0, 0.9]]
    seeds = [sd for sd in seeds if len(sd) == npoles]
    gp, bp = multi_pole_opt(npoles, seeds_extra=seeds)
    print("POLES(+%d) total %d poles: poles=%s  gap=%.10e"
          % (npoles - 1, npoles, np.array2string(np.sort(bp), precision=6), gp))
    results.append(("POLES", npoles - 1, gp, dict(poles=np.sort(bp))))

# --------------------------------------------------------- TAP(1) + POLE(1)
gtp, btp = multi_pole_opt(2, seeds_extra=[[lam, theta]], taps=1)
print("TAP(1)+POLE(1): poles=%s  gap=%.10e" % (np.array2string(np.sort(btp), precision=6), gtp))
results.append(("TAP1+POLE1", 2, gtp, dict(poles=np.sort(btp))))

# ------------------------------------------------------------------- CPAIR
def gap_cpair(p):
    b, rr, om = np.tanh(p[0]), 1/(1+np.exp(-p[1])), p[2]
    return gap_of(np.column_stack([rays([b]), cpair(rr, om)]))[0]

best_cp = (np.inf, None)
rng = np.random.default_rng(2)
for _ in range(40):
    st = [np.arctanh(np.clip(b0 + rng.normal(0, .1), -.99, .99)),
          rng.normal(0, 1.5), rng.uniform(0.05, 3.0)]
    r = minimize(gap_cpair, st, method="Nelder-Mead",
                 options=dict(xatol=1e-14, fatol=1e-20, maxiter=6000, maxfev=9000))
    if r.fun < best_cp[0]:
        best_cp = (r.fun, r.x)
p_ = best_cp[1]
print("CPAIR: base pole=%.6f  r=%.6f  omega=%.6f  gap=%.10e"
      % (np.tanh(p_[0]), 1/(1+np.exp(-p_[1])), p_[2], best_cp[0]))
results.append(("CPAIR", 1, best_cp[0], dict()))

# --------------------------------------- what closes the old-edge boundary?
# exact-component check: base ray(lam) + pole(theta) + tap e0  (the 3 semi-infinite parts)
gap_exact3, _ = gap_of(np.column_stack([rays([lam, theta]), E[:, :1]]))
print("\nfixed {lam, theta} poles + newest tap: gap = %.10e  (old-edge floor)" % gap_exact3)

# TAP1+POLE1 + LAGTAP(l): find the best single lag tap
best_lag = (np.inf, None)
for l in range(1, T):
    U = np.column_stack([rays([lam, theta]), E[:, 0], E[:, l]])
    gl, _ = gap_of(U)
    if gl < best_lag[0]:
        best_lag = (gl, l)
print("TAP1+POLE1+LAGTAP(best l=%d): gap = %.10e (poles fixed at lam,theta)" % (best_lag[1], best_lag[0]))
gl3, bl3 = multi_pole_opt(2, seeds_extra=[[lam, theta]], taps=0, nrestarts=10)
# re-opt poles with e0 + e_{T-1}
def f_lag(p):
    U = np.column_stack([rays(np.tanh(p)), E[:, 0], E[:, T-1]])
    return gap_of(U)[0]
r = minimize(f_lag, np.arctanh(np.clip([lam, theta], -0.99, 0.99)), method="Nelder-Mead",
             options=dict(xatol=1e-14, fatol=1e-20, maxiter=6000))
print("TAP1+POLE1+LAGTAP(T-1), poles refit: poles=%s gap=%.10e" % (np.tanh(r.x), r.fun))
results.append(("TAP1+POLE1+LAGTAP(19)", 3, r.fun, dict(poles=np.tanh(r.x))))

# greedy oldest-edge taps on top of TAP1+POLE1 (poles fixed at refit values)
print("\ngreedy LAGTAP additions on top of TAP1+POLE1 (poles refit each step):")
lags = []
cur_poles = np.array([lam, theta])
for step in range(1, 11):
    best = (np.inf, None)
    for l in range(1, T):
        if l in lags:
            continue
        U = np.column_stack([rays(cur_poles), E[:, 0]] + [E[:, ll][:, None] for ll in lags + [l]])
        gl, _ = gap_of(U)
        if gl < best[0]:
            best = (gl, l)
    lags.append(best[1])
    # refit poles too
    def f_all(p):
        U = np.column_stack([rays(np.tanh(p)), E[:, 0]] + [E[:, ll][:, None] for ll in lags])
        return gap_of(U)[0]
    r = minimize(f_all, np.arctanh(cur_poles), method="Nelder-Mead",
                 options=dict(xatol=1e-14, fatol=1e-20, maxiter=6000))
    cur_poles = np.tanh(r.x)
    print("  +LAGTAP(%2d) -> channels=%2d  gap=%.10e  poles=%s"
          % (best[1], 2 + step, r.fun, np.array2string(cur_poles, precision=6)))
    results.append(("TAP1+POLE1+%dLAGTAPS" % step, 2 + step, r.fun, dict(lags=list(lags))))
    if r.fun < 1e-8:
        break

# ---------------- anticausal demonstration (NOT in the allowed families) ----
U = np.column_stack([rays([lam, theta]), E[:, 0], mirror, E[:, T-1]])
g_rev, c_rev = gap_of(U)
print("\n[diagnostic] {ray(lam), ray(theta), e0} + ANTICAUSAL ray theta^(T-1-k) + e_{T-1}:")
print("  gap = %.3e   gains = %s" % (g_rev, np.array2string(c_rev, precision=6)))

U = np.column_stack([rays([lam, theta]), E[:, 0], mirror])
g_rev1, _ = gap_of(U)
print("  without e_{T-1}: gap = %.3e" % g_rev1)

# TAPS deep-dive: how many newest taps until < 1e-8 (with one free pole)?
print("\nTAPS alone, extended:")
for ktaps in range(1, 20):
    res = minimize(lambda p: gap_taps(np.tanh(p[0]), ktaps), [np.arctanh(0.6)],
                   method="Nelder-Mead", options=dict(xatol=1e-14, fatol=1e-22, maxiter=3000))
    print("  TAPS(%2d): gap=%.6e" % (ktaps, res.fun))
    if res.fun < 1e-8:
        break

# POLES deep-dive: 5 and 6 total poles
for npoles in (5, 6):
    gp, bp = multi_pole_opt(npoles, seeds_extra=[[lam, theta, 0.0, -0.5, 0.9][:npoles],
                                                 [lam, theta, 0.0, 0.85, -0.85, 0.4][:npoles]],
                            nrestarts=25, seed=npoles)
    print("POLES(+%d): poles=%s gap=%.6e" % (npoles - 1, np.array2string(np.sort(bp), precision=5), gp))
    results.append(("POLES", npoles - 1, gp, dict(poles=np.sort(bp))))

print("\n================ SUMMARY TABLE ================")
for fam, ch, gp, extra in results:
    print("%-28s channels=%2d  gap=%.6e  %s" % (fam, ch, gp, extra))


==> anc/wshape/wshape_sum2ar_check.py <==
"""Follow-up checks: minimal-budget verification for the sum-of-two-AR(1)s result.

Paper location: the sum-of-two-AR(1)s row of Table S1 in Appendix D, the minimal
budget check behind "one tap plus one mode".
"""
import numpy as np
from itertools import combinations
from scipy.optimize import minimize

T = 20; lam = 0.6; r1, r2 = 0.9, 0.3
k = np.arange(T)
idx = np.abs(k[:, None] - k[None, :]).astype(float)
C = 0.5 * (r1 ** idx + r2 ** idx)
s = lam ** k.astype(float)
wstar = np.linalg.solve(C, s)
theta = (127 - np.sqrt(1729)) / 120
E = np.eye(T)

def gap_of(U):
    G = U.T @ C @ U; b = U.T @ s
    g = np.linalg.lstsq(G, b, rcond=None)[0]
    d = U @ g - wstar
    return 0.5 * d @ C @ d, g

def rays(poles):
    return np.column_stack([np.float64(b) ** k.astype(float) for b in poles])

# ---- baseline curve sanity: gap(b) at named poles
for b in (0.0, 0.3, 0.6, theta, 0.9, -0.3):
    print("single ray b=%7.4f  gap=%.6e" % (b, gap_of(rays([b]))[0]))

# ---- 4-channel exhaustive: TAP1 + POLE1 + 2 LAGTAPS (all pairs), poles refit
def refit_poles(fixed_cols, npoles=2, seeds=((lam, theta),)):
    best = (np.inf, None)
    for sd in seeds:
        def f(p):
            U = np.column_stack([rays(np.tanh(p))] + fixed_cols)
            return gap_of(U)[0]
        r = minimize(f, np.arctanh(np.clip(sd, -0.99, 0.99)), method="Nelder-Mead",
                     options=dict(xatol=1e-13, fatol=1e-20, maxiter=4000))
        if r.fun < best[0]:
            best = (r.fun, np.tanh(r.x))
    return best

best4 = (np.inf, None)
for l1, l2 in combinations(range(1, T), 2):
    g, p = refit_poles([E[:, [0]], E[:, [l1]], E[:, [l2]]])
    if g < best4[0]:
        best4 = (g, (l1, l2, p))
print("\nbest 4-channel TAP1+POLE1+2LAGTAP: lags=%s poles=%s gap=%.6e"
      % (best4[1][:2], np.array2string(best4[1][2], precision=5), best4[0]))

# ---- 5-channel exhaustive: TAP1+POLE1+3 LAGTAPS over lags in 10..19
best5 = (np.inf, None)
for trip in combinations(range(10, T), 3):
    cols = [E[:, [0]]] + [E[:, [l]] for l in trip]
    g, p = refit_poles(cols)
    if g < best5[0]:
        best5 = (g, (trip, p))
print("best 5-channel TAP1+POLE1+3LAGTAP: lags=%s poles=%s gap=%.6e"
      % (best5[1][0], np.array2string(best5[1][1], precision=5), best5[0]))

# ---- 5-channel: 3 free poles + e0 + lag19 + lag18  (POLE2+TAP1+2LAGTAP)
best5b = (np.inf, None)
for sd in ([lam, theta, 0.9], [lam, theta, -0.5], [lam, theta, 0.99],
           [0.5, 0.7, 0.95], [lam, theta, 0.3]):
    def f(p):
        U = np.column_stack([rays(np.tanh(p)), E[:, [0]], E[:, [19]], E[:, [18]]])
        return gap_of(U)[0]
    r = minimize(f, np.arctanh(np.clip(sd, -0.995, 0.995)), method="Nelder-Mead",
                 options=dict(xatol=1e-13, fatol=1e-20, maxiter=6000, maxfev=9000))
    if r.fun < best5b[0]:
        best5b = (r.fun, np.tanh(r.x))
print("5-channel POLE2+TAP1+LAGTAP(19,18): poles=%s gap=%.6e"
      % (np.array2string(best5b[1], precision=5), best5b[0]))

# ---- 5-channel: POLE1 + CPAIR + TAP1 + LAGTAP(19)  (cpair = 1 channel, 2 gains)
def cpair(rr, om):
    kk = k.astype(float)
    return np.column_stack([rr**kk * np.cos(om*kk), rr**kk * np.sin(om*kk)])
best5c = (np.inf, None)
rng = np.random.default_rng(5)
for _ in range(30):
    sd = [np.arctanh(lam), np.arctanh(theta), rng.normal(0, 1.5), rng.uniform(0.05, 3.0)]
    def f(p):
        U = np.column_stack([rays(np.tanh(p[:2])), cpair(1/(1+np.exp(-p[2])), p[3]),
                             E[:, [0]], E[:, [19]]])
        return gap_of(U)[0]
    r = minimize(f, sd, method="Nelder-Mead",
                 options=dict(xatol=1e-13, fatol=1e-20, maxiter=6000, maxfev=9000))
    if r.fun < best5c[0]:
        best5c = (r.fun, r.x)
print("5-channel POLE1+CPAIR+TAP1+LAGTAP(19): gap=%.6e" % best5c[0])

# ---- 6-channel winner re-verified: TAP1+POLE1+LAGTAP(16,17,18,19)
cols = [E[:, [0]], E[:, [19]], E[:, [18]], E[:, [17]], E[:, [16]]]
g6, p6 = refit_poles(cols, seeds=((lam, theta), (0.598, 0.713)))
print("\n6-channel TAP1+POLE1+4LAGTAP(16-19): poles=%s gap=%.6e"
      % (np.array2string(p6, precision=6), g6))
# and exhaustive over 4-lag subsets near the old edge
best6 = (np.inf, None)
for quad in combinations(range(12, T), 4):
    colsq = [E[:, [0]]] + [E[:, [l]] for l in quad]
    g, p = refit_poles(colsq)
    if g < best6[0]:
        best6 = (g, (quad, p))
print("best 6-channel TAP1+POLE1+4LAGTAP over lags 12..19: lags=%s gap=%.6e"
      % (best6[1][0], best6[0]))

# ---- pure POLES with many restarts at 5 and 6 extra channels (to be fair to POLES)
rng = np.random.default_rng(11)
for npoles in (6, 7):
    best = (np.inf, None)
    for _ in range(60):
        sd = np.clip(rng.uniform(-0.98, 0.995, npoles), -0.98, 0.995)
        def f(p):
            return gap_of(rays(np.tanh(p)))[0]
        r = minimize(f, np.arctanh(sd), method="Nelder-Mead",
                     options=dict(xatol=1e-13, fatol=1e-20, maxiter=8000, maxfev=12000))
        if r.fun < best[0]:
            best = (r.fun, np.tanh(r.x))
    print("POLES(+%d): gap=%.6e poles=%s" % (npoles-1, best[0],
          np.array2string(np.sort(best[1]), precision=4)))

# ---- decay-rate of greedy lag ladder vs 1/theta^2
print("\n1/theta^2 = %.4f" % (1/theta**2))


==> anc/wshape/wshape_sum2ar_min.py <==
"""Minimal-budget hunt: can 3 channels reach gap < 1e-8? Interpret the CPAIR trick.

Paper location: the sum-of-two-AR(1)s row of Table S1 in Appendix D, the three
channel attempt at the same claim.
"""
import numpy as np
from scipy.optimize import minimize

T = 20; lam = 0.6; r1, r2 = 0.9, 0.3
k = np.arange(T); kk = k.astype(float)
idx = np.abs(k[:, None] - k[None, :]).astype(float)
C = 0.5 * (r1 ** idx + r2 ** idx)
s = lam ** kk
wstar = np.linalg.solve(C, s)
theta = (127 - np.sqrt(1729)) / 120
E = np.eye(T)

def gap_of(U):
    G = U.T @ C @ U; b = U.T @ s
    g = np.linalg.lstsq(G, b, rcond=None)[0]
    d = U @ g - wstar
    return 0.5 * d @ C @ d, g

def rays(poles):
    return np.column_stack([np.float64(b) ** kk for b in poles])

def cpair(rr, om):
    return np.column_stack([rr**kk * np.cos(om*kk), rr**kk * np.sin(om*kk)])

def nm(f, x0, it=8000):
    return minimize(f, x0, method="Nelder-Mead",
                    options=dict(xatol=1e-14, fatol=1e-21, maxiter=it, maxfev=int(1.5*it)))

sig = lambda p: 1/(1+np.exp(-p))
rng = np.random.default_rng(7)

# ================= re-verify the 4-channel winner and print parameters =======
best = (np.inf, None)
for _ in range(60):
    x0 = [np.arctanh(lam)+rng.normal(0,.2), np.arctanh(theta)+rng.normal(0,.2),
          rng.normal(1.5, 2.0), rng.uniform(0.02, 1.5)]
    def f(p):
        U = np.column_stack([rays(np.tanh(p[:2])), cpair(sig(p[2]), p[3]), E[:, [0]], E[:, [19]]])
        return gap_of(U)[0]
    r = nm(f, x0)
    if r.fun < best[0]:
        best = (r.fun, r.x)
p = best[1]
U = np.column_stack([rays(np.tanh(p[:2])), cpair(sig(p[2]), p[3]), E[:, [0]], E[:, [19]]])
g, gains = gap_of(U)
print("4-channel BASE+POLE1+CPAIR+TAP1+LAGTAP19:")
print("  gap = %.6e" % g)
print("  base/extra poles = %.6f %.6f  (lam=%.4f theta=%.6f)" % (*np.tanh(p[:2]), lam, theta))
print("  cpair r = %.8f  omega = %.8f  (2pi/omega = %.2f steps; T=20)"
      % (sig(p[2]), p[3], 2*np.pi/max(p[3],1e-12)))
print("  gains =", np.array2string(gains, precision=5))

# what does the fitted cpair component look like?
cp_comp = cpair(sig(p[2]), p[3]) @ gains[2:4]
print("  cpair component over k:", np.array2string(cp_comp, precision=6))

# ================= 4-channel WITHOUT cpair =====================================
# TAP1 + POLE2 + LAGTAP19 : 3 free extra... rays(3)=base+2, +e0 +e19 = 4 channels
best4b = (np.inf, None)
for sd in ([lam, theta, 0.99], [lam, theta, 0.9], [lam, theta, -0.5], [0.6, 0.71, 0.999],
           [lam, theta, 0.3]):
    def f(p):
        U = np.column_stack([rays(np.tanh(p)), E[:, [0]], E[:, [19]]])
        return gap_of(U)[0]
    r = nm(f, np.arctanh(np.clip(sd, -0.9995, 0.9995)))
    if r.fun < best4b[0]:
        best4b = (r.fun, np.tanh(r.x))
print("\n4-channel TAP1+POLE2+LAGTAP19: poles=%s gap=%.6e"
      % (np.array2string(best4b[1], precision=6), best4b[0]))

# ================= 3-channel candidates ========================================
print("\n--- 3-channel candidates ---")
# (a) TAP1 + POLE1 + CPAIR
besta = (np.inf, None)
for _ in range(80):
    x0 = [np.arctanh(lam)+rng.normal(0,.3), np.arctanh(theta)+rng.normal(0,.3),
          rng.normal(1.5, 2.5), rng.uniform(0.02, 3.0)]
    def f(p):
        U = np.column_stack([rays(np.tanh(p[:2])), cpair(sig(p[2]), p[3]), E[:, [0]]])
        return gap_of(U)[0]
    r = nm(f, x0)
    if r.fun < besta[0]:
        besta = (r.fun, r.x)
p = besta[1]
print("(a) TAP1+POLE1+CPAIR: gap=%.6e  poles=%s r=%.6f om=%.6f"
      % (besta[0], np.array2string(np.tanh(p[:2]), precision=5), sig(p[2]), p[3]))

# (b) TAP1 + CPAIR + LAGTAP19 (base pole free)
bestb = (np.inf, None)
for _ in range(80):
    x0 = [np.arctanh(lam)+rng.normal(0,.4), rng.normal(1.0, 2.5), rng.uniform(0.02, 3.0)]
    def f(p):
        U = np.column_stack([rays([np.tanh(p[0])]), cpair(sig(p[1]), p[2]), E[:, [0]], E[:, [19]]])
        return gap_of(U)[0]
    r = nm(f, x0)
    if r.fun < bestb[0]:
        bestb = (r.fun, r.x)
p = bestb[1]
print("(b) TAP1+CPAIR+LAGTAP19: gap=%.6e  base=%.5f r=%.6f om=%.6f"
      % (bestb[0], np.tanh(p[0]), sig(p[1]), p[2]))

# (c) TAP1 + 2 CPAIRs
bestc = (np.inf, None)
for _ in range(120):
    x0 = [np.arctanh(lam)+rng.normal(0,.3),
          rng.normal(1.0, 2.0), rng.uniform(0.02, 1.0),
          rng.normal(1.0, 2.0), rng.uniform(0.02, 3.0)]
    def f(p):
        U = np.column_stack([rays([np.tanh(p[0])]),
                             cpair(sig(p[1]), p[2]), cpair(sig(p[3]), p[4]), E[:, [0]]])
        return gap_of(U)[0]
    r = nm(f, x0)
    if r.fun < bestc[0]:
        bestc = (r.fun, r.x)
p = bestc[1]
print("(c) TAP1+CPAIR+CPAIR: gap=%.6e  base=%.5f r1=%.5f om1=%.5f r2=%.5f om2=%.5f"
      % (bestc[0], np.tanh(p[0]), sig(p[1]), p[2], sig(p[3]), p[4]))

# (d) POLES(+3) with near-unit seeds, once more with vigor
bestd = (np.inf, None)
for _ in range(80):
    sd = np.clip(rng.uniform(-0.99, 0.9995, 4), -0.99, 0.9995)
    def f(p):
        return gap_of(rays(np.tanh(p)))[0]
    r = nm(f, np.arctanh(sd))
    if r.fun < bestd[0]:
        bestd = (r.fun, np.tanh(r.x))
print("(d) POLES(+3) redux: gap=%.6e  poles=%s"
      % (bestd[0], np.array2string(np.sort(bestd[1]), precision=5)))

# (e) TAP1+POLE1+LAGTAP19 reference (known ~6.6e-8)
def f(p):
    U = np.column_stack([rays(np.tanh(p)), E[:, [0]], E[:, [19]]])
    return gap_of(U)[0]
r = nm(f, np.arctanh(np.array([lam, theta])))
print("(e) TAP1+POLE1+LAGTAP19: gap=%.6e" % r.fun)

# ================= 2-channel best (for the table) ==============================
# TAP1+POLE1 known 7.30e-7; try TAP1+CPAIR and POLE1+CPAIR
best2 = (np.inf, None, "")
for _ in range(60):
    x0 = [np.arctanh(lam)+rng.normal(0,.4), rng.normal(1.0, 2.5), rng.uniform(0.02, 3.0)]
    def f(p):
        U = np.column_stack([rays([np.tanh(p[0])]), cpair(sig(p[1]), p[2]), E[:, [0]]])
        return gap_of(U)[0]
    r = nm(f, x0)
    if r.fun < best2[0]:
        best2 = (r.fun, r.x, "TAP1+CPAIR")
print("\n2-channel TAP1+CPAIR: gap=%.6e (r=%.5f om=%.5f)" % (best2[0], sig(best2[1][1]), best2[1][2]))


==> anc/wshape/wshape_sum2ar_robust.py <==
"""Robustness: are the 4-channel solutions legitimate with parameters strictly inside
their domains (r<1, |b|<1), not just in the closure? And a last 3-channel attempt.

Paper location: the sum-of-two-AR(1)s row of Table S1 in Appendix D, checking the
four-channel solutions sit strictly inside their domains.
"""
import numpy as np
from scipy.optimize import minimize

T = 20; lam = 0.6; r1, r2 = 0.9, 0.3
k = np.arange(T); kk = k.astype(float)
idx = np.abs(k[:, None] - k[None, :]).astype(float)
C = 0.5 * (r1 ** idx + r2 ** idx)
s = lam ** kk
wstar = np.linalg.solve(C, s)
theta = (127 - np.sqrt(1729)) / 120
E = np.eye(T)

def gap_of(U):
    G = U.T @ C @ U; b = U.T @ s
    g = np.linalg.lstsq(G, b, rcond=None)[0]
    d = U @ g - wstar
    return 0.5 * d @ C @ d, g

def rays(poles):
    return np.column_stack([np.float64(b) ** kk for b in poles])

def cpair(rr, om):
    return np.column_stack([rr**kk * np.cos(om*kk), rr**kk * np.sin(om*kk)])

def nm(f, x0, it=8000):
    return minimize(f, x0, method="Nelder-Mead",
                    options=dict(xatol=1e-15, fatol=1e-22, maxiter=it, maxfev=int(1.5*it)))

# ---- 4-channel all-real: TAP1+POLE2+LAGTAP19 with the third pole CLAMPED
for bmax in (0.9999, 0.999, 0.99, 0.95):
    def f(p):
        b3 = bmax * np.tanh(p[2])
        U = np.column_stack([rays([np.tanh(p[0]), np.tanh(p[1]), b3]), E[:, [0]], E[:, [19]]])
        return gap_of(U)[0]
    r = nm(f, [np.arctanh(0.604), np.arctanh(0.707), np.arctanh(0.999)])
    print("TAP1+POLE2+LAGTAP19, |b3|<=%.4f: gap=%.6e  poles=[%.5f %.5f %.5f]"
          % (bmax, r.fun, np.tanh(r.x[0]), np.tanh(r.x[1]), bmax*np.tanh(r.x[2])))

# ---- 4-channel cpair: POLE1+CPAIR+TAP1+LAGTAP19 with r CLAMPED
for rmax in (0.9999, 0.999, 0.99, 0.95):
    def f(p):
        rr = rmax / (1 + np.exp(-p[2]))
        U = np.column_stack([rays(np.tanh(p[:2])), cpair(rr, p[3]), E[:, [0]], E[:, [19]]])
        return gap_of(U)[0]
    best = (np.inf, None)
    for om0 in (0.001, 0.01, 0.05, 0.2):
        r = nm(f, [np.arctanh(0.5969), np.arctanh(0.7165), 3.0, om0])
        if r.fun < best[0]:
            best = (r.fun, r.x)
    rr = rmax / (1 + np.exp(-best[1][2]))
    print("POLE1+CPAIR+TAP1+LAGTAP19, r<=%.4f: gap=%.6e  r=%.6f om=%.6f"
          % (rmax, best[0], rr, best[1][3]))

# ---- fixed interpretable version: poles exactly (lam, theta), plus DC ray b=0.995,
#      tap e0, lagtap e19 -- no tuning at all except gains
U = np.column_stack([rays([lam, theta, 0.995]), E[:, [0]], E[:, [19]]])
g, gains = gap_of(U)
print("\ninterpretable fixed poles {lam, theta, 0.995} + e0 + e19: gap=%.6e gains=%s"
      % (g, np.array2string(gains, precision=5)))
U = np.column_stack([rays([lam, theta, 0.9999]), E[:, [0]], E[:, [19]]])
g, gains = gap_of(U)
print("interpretable fixed poles {lam, theta, 0.9999} + e0 + e19: gap=%.6e gains=%s"
      % (g, np.array2string(gains, precision=5)))

# ---- last 3-channel attempt: POLE1+CPAIR+LAGTAP19 (free rays may emulate tap)
rng = np.random.default_rng(13)
sig = lambda p: 1/(1+np.exp(-p))
best3 = (np.inf, None)
for _ in range(100):
    x0 = [np.arctanh(np.clip(rng.uniform(-0.5, 0.9), -0.97, 0.97)),
          np.arctanh(np.clip(rng.uniform(-0.5, 0.95), -0.97, 0.97)),
          rng.normal(1.0, 2.5), rng.uniform(0.005, 3.0)]
    def f(p):
        U = np.column_stack([rays(np.tanh(p[:2])), cpair(sig(p[2]), p[3]), E[:, [19]]])
        return gap_of(U)[0]
    r = nm(f, x0, it=6000)
    if r.fun < best3[0]:
        best3 = (r.fun, r.x)
p = best3[1]
print("\n3-channel POLE1+CPAIR+LAGTAP19: gap=%.6e poles=%s r=%.5f om=%.5f"
      % (best3[0], np.array2string(np.tanh(p[:2]), precision=5), sig(p[2]), p[3]))

# ---- and 3-channel CPAIR+CPAIR+LAGTAP19
best3b = (np.inf, None)
for _ in range(100):
    x0 = [np.arctanh(np.clip(rng.uniform(-0.3, 0.9), -0.97, 0.97)),
          rng.normal(0.5, 2.0), rng.uniform(0.005, 1.0),
          rng.normal(0.5, 2.0), rng.uniform(0.005, 3.0)]
    def f(p):
        U = np.column_stack([rays([np.tanh(p[0])]), cpair(sig(p[1]), p[2]),
                             cpair(sig(p[3]), p[4]), E[:, [19]]])
        return gap_of(U)[0]
    r = nm(f, x0, it=6000)
    if r.fun < best3b[0]:
        best3b = (r.fun, r.x)
print("3-channel CPAIR+CPAIR+LAGTAP19: gap=%.6e" % best3b[0])

# ---- 3-channel TAP1+POLE1+LAGTAP(l) full sweep with poles refit, for the record
best3c = (np.inf, None)
for l in range(1, T):
    def f(p):
        U = np.column_stack([rays(np.tanh(p)), E[:, [0]], E[:, [l]]])
        return gap_of(U)[0]
    r = nm(f, np.arctanh(np.array([lam, theta])), it=3000)
    if r.fun < best3c[0]:
        best3c = (r.fun, l)
print("3-channel TAP1+POLE1+best LAGTAP(l=%d): gap=%.6e" % (best3c[1], best3c[0]))

